Adaptive mitigation of time-varying quantum noise

Current quantum computers suffer from non-stationary noise channels with high error rates, which undermines their reliability and reproducibility. We propose a Bayesian inference-based adaptive algorithm that can learn and mitigate quantum noise in response to changing channel conditions. Our study emphasizes the need for dynamic inference of critical channel parameters to improve program accuracy. We use the Dirichlet distribution to model the stochasticity of the Pauli channel. This allows us to perform Bayesian inference, which can improve the performance of probabilistic error cancellation (PEC) under time-varying noise. Our work demonstrates the importance of characterizing and mitigating temporal variations in quantum noise, which is crucial for developing more accurate and reliable quantum technologies. Our results show that Bayesian PEC can outperform non-adaptive approaches by a factor of 4.5x when measured using Hellinger distance from the ideal distribution.

==> code/3dsimplex.py <==
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D

# Define the equation
def equation(x, y):
    return 1 - x - y

# Create a set of x, y and z values
x = np.linspace(0, 1, 100)
y = np.linspace(0, 1, 100)
X, Y = np.meshgrid(x, y)
Z = equation(X, Y)

# Keep only values within the given range
ind = np.logical_and( (X + Y + Z) == 1, Z>=0)
X = X[ind]
Y = Y[ind]
Z = Z[ind]

# Create a 3D plot
fig = plt.figure()
ax = fig.add_subplot(111, projection='3d')
ax.scatter(X, Y, Z, c=Z)#, cmap='coolwarm')

ax.set_xticks([0, 1])
ax.set_yticks([0, 1])
ax.set_zticks([0, 1])

ax.set_xlabel('$x_0$', fontdict={'fontsize': 16, 'fontweight': 'bold'})
ax.set_ylabel('$x_1$', fontdict={'fontsize': 16, 'fontweight': 'bold'})
ax.zaxis.set_rotate_label(False) 
ax.set_zlabel('$x_2$', fontsize=16, rotation = 0)
ax.zaxis.labelpad = -14
ax.xaxis.labelpad = -12
ax.yaxis.labelpad = -12

ax.view_init(elev=30, azim=40)
fig.tight_layout()
ax.grid(True)
plt.show()


==> code/adaptive_pec_v1.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum HH
"""

"""
# This commented block was for 1 qubit only
# OLD  = wrong but known; NEW = correct but unknown as yet
(t_circuit, T1_old, T2_old )= (50, 100, 80) # microseconds
(t_circuit, T1_new, T2_new )= (50, 200, 40) # microseconds

probabilities_old = np.array(get_pauli_channel_coefficients(t_circuit, T1_old, T2_old))
probabilities_new = np.array(get_pauli_channel_coefficients(t_circuit, T1_new, T2_new))
"""

# - for a 2 qubit case, use simulate a dirichlet distribution (16 coefficients)
# and get 1000 samples; make sure the x0 is not too small
# then generate five different dirichlet distributions
# make sure the mean is quite different and x0 is becoming progressively smaller
# this will be your xaxis data later

eta0_initial_series = 0.8*np.exp(-np.arange(0,20)/10) # change this for the hellinger distance
# #generate_pauli_coefficients(16): this was super dangerous - pauli channels may not be trace preserving
# eta_vec_for_period_0 = np.array(
#     [0.06150039, 0.09063851, 0.0479176 , 0.05756452, 
#      0.03335756, 0.03550817, 0.10614963, 0.08392946, 
#      0.0042709 , 0.03714659, 0.09138913, 0.10716408, 
#      0.02987869, 0.07959076, 0.06979174, 0.06420226])

# eta_vec_for_period_1 = np.array(
#     [0.02735848, 0.11468478, 0.0429601 , 0.07811955, 
#      0.0031733 , 0.12536475, 0.03123325, 0.02602736, 
#      0.07363733, 0.10378081, 0.07569528, 0.04507251, 
#      0.03772343, 0.04979796, 0.11744589, 0.04792518])

kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3 = generate_kronecker_products()

samples_for_period_0, eta_vec_for_period_0 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[0], nsamples=1000)

samples_for_period_1, eta_vec_for_period_1 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[1], nsamples=1000)

samples_for_period_2, eta_vec_for_period_2 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[2], nsamples=1000)
    
samples_for_period_3, eta_vec_for_period_3 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[3], nsamples=1000)

samples_for_period_4, eta_vec_for_period_4 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[4], nsamples=1000)


# nqubits = int(np.sqrt( np.sqrt( len(samples_for_period_0[0]) )))

""" 
all_data = [
kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3, 
samples_for_period_0, eta_vec_for_period_0, 
samples_for_period_1, eta_vec_for_period_1, 
samples_for_period_2, eta_vec_for_period_2, 
samples_for_period_3, eta_vec_for_period_3, 
samples_for_period_4, eta_vec_for_period_4, 
]

with open('/home/samudra/test.pkl', 'wb') as f:
    pickle.dump(all_data, f, protocol=pickle.HIGHEST_PROTOCOL)

# read from parameters pkl
with open('/home/samudra/adaptive_pec_data_april22_5pm_2023_run.pkl', 'rb') as f:
    all_data = pickle.load(f)
    
"""

# get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger    = np.zeros(5)
hellinger[0] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_0)
hellinger[1] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_1)
hellinger[2] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_2)
hellinger[3] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_3)
hellinger[4] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_4)
plt.plot(hellinger)

# generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_HH(2)

# Get the matrix form of the tensor product of the two Hadamard gates
h2 = np.kron(np.array([[1, 1], [1, -1]]) / np.sqrt(2), np.array([[1, 1], [1, -1]]) / np.sqrt(2))
ideal_operation_matrix = Operator(ideal_operation).data # same as h2
ideal_tensor_ideal = np.kron(ideal_operation_matrix, ideal_operation_matrix )

# INPUT
rho_in_raveled = np.ravel( rho_in_matrix)

# IDEAL OUTPUT
rho_out_vec_ideal = ideal_tensor_ideal @ rho_in_raveled
output_rho_ideal = np.reshape(rho_out_vec_ideal, (4, 4))
hist_ideal = []
for key in ("00", "01", "10", "11"):
    hist_ideal.append( np.trace( projection_operator[key] @ output_rho_ideal ) )

# probabilities_old = eta_estimated_for_period_0
probabilities_old = eta_vec_for_period_0
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits, n=2 )
old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_0 = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
#reconstructed_HH_0[abs(reconstructed_HH_0)<0.01]=0
one_norm_dim_normalized = np.sum( np.abs(reconstructed_HH_0 - ideal_tensor_ideal ) )/ ideal_tensor_ideal.shape[0]
print( one_norm_dim_normalized  )
#reconstructed_HH[abs(reconstructed_HH)<0.01]=0

# Need for adaptive
# here I show that the hellinger distance progressively becomes worse in presence of time-varying noise
probabilities_new = eta_vec_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
# new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_1 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)

rho_out_vec_1 = reconstructed_HH_1 @ rho_in_raveled
output_rho_1 = np.reshape(rho_out_vec_1, (4, 4))

hist_noisy_1 = []
for key in ("00", "01", "10", "11"):
    hist_noisy_1.append( np.trace( projection_operator[key] @ output_rho_1  ) )

hellinger_dist_0_1 = np.sqrt( 1-np.sum(np.abs(np.sqrt(np.array(hist_ideal))*np.sqrt(np.array(hist_noisy_1)))) )

# KEY RESULTS
# hist_ideal= [(0.7588473149999997-5.204170427930421e-18j),
#  (0.08207895499999995-3.469446951953614e-18j),
#  (0.09785363499999997-1.734723475976807e-18j),
#  (0.06122009499999995-1.734723475976807e-18j)]

# hist_noisy = 
# [(0.5767986909392837+2.168404344971009e-18j),
#  (0.14199660780401396-2.168404344971009e-18j),
#  (0.15230941789819072-3.469446951953614e-18j),
#  (0.12859453152042105-3.469446951953614e-18j)]


"""
true_x = eta_vec_for_period_4
L = 1000_000  
data_test = np.array( random.choices([0, 1, 2, 3], np.abs(hist_noisy_1), k=L) )

# generate 10 million unique dirichlet samples
# choose your etas from them
# optimize form amongst them

C = np.zeros(2**nqubits)
for i in range(4):
    C[i] = np.sum(data==i)

# cost function for Bayesian inference
import warnings

random_numbers = []
for first in eta0_initial_series:
    vec = np.zeros(16)
    vec[0]=first
    for i in np.arange(1,16):
        vec[i]=(1-first)/16
    random_numbers.append(vec)
MAX_SAMPLES = len(random_numbers)
cost_function_val = np.zeros(MAX_SAMPLES)
log_likelihood = np.zeros(MAX_SAMPLES)
for i in range( MAX_SAMPLES ):
    print(i/MAX_SAMPLES)
    # try:
    cost_function_val[i], log_likelihood[i] = my_cost_function(random_numbers[i])
    # except RuntimeWarning:
        # break

plt.plot(log_likelihood)
plt.plot(cost_function_val)
prediction_index = np.argmin(cost_function_val)
estimated_x= random_numbers[prediction_index]
estimation_error = np.sum(np.abs(estimated_x-true_x) )/16

def my_cost_function(x_temp):
    # x_temp = random_numbers[0]
    probabilities_new = x_temp
    Gjs_for_x_temp= get_Gj_from_Pauli_coeffs(x_temp, basis_circuits, n=2 )
    reconstructed_HH_for_x_temp = get_recovered_information_after_one_block(old_ETAjs, Gjs_for_x_temp)
    rho_out_vec_for_x_temp = reconstructed_HH_for_x_temp @ rho_in_raveled
    rho_out = np.reshape(rho_out_vec_for_x_temp, (4, 4))
        
    hist_noisy_for_x_temp = []
    for key in ("00", "01", "10", "11"):
        hist_noisy_for_x_temp.append( np.abs(np.trace( projection_operator[key] @ rho_out ) ))

    log_trace_probability = np.zeros(2**nqubits)
    for i in range(4):
        log_trace_probability[i] = C[i]*np.log( hist_noisy_for_x_temp[i] )
     
    log_likelihood = np.sum(log_trace_probability)
    log_prior = np.sum( (eta_vec_for_period_0-1)*np.log(x_temp) )
    log_posterior =  log_likelihood + log_prior
    return -log_posterior, log_likelihood

# use scipy.minimize to maximize the negative of the log likelihood
# options = {'ftol': 1e-8, 'disp': True, 'maxiter':1000} #SLSQP
# options = {'gtol': 1e-8, 'disp': True, 'maxiter':1000} #BFGS
coefficient_bounds = tuple((0.0001, 0.9999) for w in true_x)

x0 = np.array([
0.1333, 0.01064569, 0.12382829, 0.09306885, 0.03341773, 0.02135255, 0.0578348 , 0.04752116, 
0.01462219, 0.09143715, 0.06127501, 0.05084857, 0.01810222, 0.03918244, 0.14436599, 0.05919736])



# print( my_cost_function(x0) )

# x0 = np.ones(len(true_x))*0.7; v = (1-0.7)/(len(true_x)-1)
# # x0 = np.ones(len(true_x))*0.001; v = (1-0.001)/(len(true_x)-1)
# for i in np.arange(1,len(true_x)):
#     x0[i] = v

problem = {'fun': my_cost_function,
           'x0': x0,
           # 'method': 'trust-constr',#'COBYLA',#'SLSQP',
           'method': 'COBYLA',
           # 'jac': 'rosen_der',
           'bounds': coefficient_bounds,
            # 'options' : options,
           'constraints': [
                           {'type': 'ineq', 'fun': ineq_constraint_for_depol_coefficients1},
                           {'type': 'ineq', 'fun': ineq_constraint_for_depol_coefficients2}]
                           #{'type': 'eq', 'fun': eq_constraint_for_depol_coefficients}]
           }
result = minimize(**problem)
print("Results = ", result.x-x0)

# does estimated_x match true_x? Yes.

# Now go back and try with continuous once more: see if you can avoid discretizing
"""

######## STOP ####

# onenorm_averaged_over_Haar (Is this still relevant?)
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['reconstructed_HH_0'] =  get_HH_onenorm(reconstructed_HH_0, ideal_tensor_ideal, nsamples = 1000, d=4)
onenorm_averaged_over_Haar['reconstructed_HH_1'] = get_HH_onenorm(reconstructed_HH_1, ideal_tensor_ideal, nsamples = 1000, d=4)
print( onenorm_averaged_over_Haar )

probabilities_new = eta_estimated_for_period_1
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_1 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_1'] = \
get_HH_onenorm(reconstructed_HH_1@reconstructed_HH_0, 
               ideal_tensor_ideal, nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_2
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_2 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_2'] = \
get_HH_onenorm(reconstructed_HH_2@reconstructed_HH_1@reconstructed_HH_0, 
                   ideal_tensor_ideal, nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_3
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_3 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_3'] = \
get_HH_onenorm(reconstructed_HH_3@reconstructed_HH_2@reconstructed_HH_1@reconstructed_HH_0, 
                   ideal_tensor_ideal, nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_4 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_4'] = \
get_HH_onenorm(
    reconstructed_HH_4@reconstructed_HH_3@
    reconstructed_HH_2@reconstructed_HH_1@reconstructed_HH_0, 
    ideal_tensor_ideal, nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( onenorm_averaged_over_Haar.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.ylabel('Mitigation performance\n (higher is worse)')
plt.xlabel('Number of adaptive estimation periods')
plt.savefig('pec_performance_vs_blocks_adaptive.png',dpi=300, bbox_inches = "tight")

###############################################################################
HH_performance = {}

HH_performance['reconstructed_HH_0'] =  get_HH_onenorm(reconstructed_HH_0, np.eye(reconstructed_HH_0.shape[0]), nsamples = 1000, d=4)
                                                                 
HH_performance['reconstructed_HH_1'] = get_HH_onenorm(reconstructed_HH_1, np.eye(reconstructed_HH_1.shape[0]), nsamples = 1000, d=4)

HH_performance['reconstructed_HH_2'] = get_HH_onenorm(reconstructed_HH_2, np.eye(reconstructed_HH_2.shape[0]), nsamples = 1000, d=4)

HH_performance['reconstructed_HH_3'] = get_HH_onenorm(reconstructed_HH_3, np.eye(reconstructed_HH_3.shape[0]), nsamples = 1000, d=4)

HH_performance['reconstructed_HH_4'] = get_HH_onenorm(reconstructed_HH_4, np.eye(reconstructed_HH_4.shape[0]), nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( HH_performance.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.xlabel('Device reliability')
plt.ylabel('Mitigation performance\n [higher is worse]')
plt.savefig('pec_performance_vs_device_reliability_adaptive.png',dpi=300, bbox_inches = "tight")



==> code/adaptive_pec_v2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum HH
"""

"""
# This commented block was for 1 qubit only
# OLD  = wrong but known; NEW = correct but unknown as yet
(t_circuit, T1_old, T2_old )= (50, 100, 80) # microseconds
(t_circuit, T1_new, T2_new )= (50, 200, 40) # microseconds

probabilities_old = np.array(get_pauli_channel_coefficients(t_circuit, T1_old, T2_old))
probabilities_new = np.array(get_pauli_channel_coefficients(t_circuit, T1_new, T2_new))
"""

# - for a 2 qubit case, use simulate a dirichlet distribution (16 coefficients)
# and get 1000 samples; make sure the x0 is not too small
# then generate five different dirichlet distributions
# make sure the mean is quite different and x0 is becoming progressively smaller
# this will be your xaxis data later

eta0_initial_series = 0.8*np.exp(-np.arange(0,20)/10) # change this for the hellinger distance
# #generate_pauli_coefficients(16): this was super dangerous - pauli channels may not be trace preserving
# eta_vec_for_period_0 = np.array(
#     [0.06150039, 0.09063851, 0.0479176 , 0.05756452, 
#      0.03335756, 0.03550817, 0.10614963, 0.08392946, 
#      0.0042709 , 0.03714659, 0.09138913, 0.10716408, 
#      0.02987869, 0.07959076, 0.06979174, 0.06420226])

# eta_vec_for_period_1 = np.array(
#     [0.02735848, 0.11468478, 0.0429601 , 0.07811955, 
#      0.0031733 , 0.12536475, 0.03123325, 0.02602736, 
#      0.07363733, 0.10378081, 0.07569528, 0.04507251, 
#      0.03772343, 0.04979796, 0.11744589, 0.04792518])

kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3 = generate_kronecker_products()

samples_for_period_0, eta_vec_for_period_0 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[0], nsamples=1000)

samples_for_period_1, eta_vec_for_period_1 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[1], nsamples=1000)

samples_for_period_2, eta_vec_for_period_2 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[2], nsamples=1000)
    
samples_for_period_3, eta_vec_for_period_3 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[3], nsamples=1000)

samples_for_period_4, eta_vec_for_period_4 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[4], nsamples=1000)


# nqubits = int(np.sqrt( np.sqrt( len(samples_for_period_0[0]) )))

""" 
all_data = [
kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3, 
samples_for_period_0, eta_vec_for_period_0, 
samples_for_period_1, eta_vec_for_period_1, 
samples_for_period_2, eta_vec_for_period_2, 
samples_for_period_3, eta_vec_for_period_3, 
samples_for_period_4, eta_vec_for_period_4, 
]

with open('/home/samudra/test.pkl', 'wb') as f:
    pickle.dump(all_data, f, protocol=pickle.HIGHEST_PROTOCOL)

# read from parameters pkl
with open('/home/samudra/adaptive_pec_data_april22_5pm_2023_run.pkl', 'rb') as f:
    all_data = pickle.load(f)
    
"""

# get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger    = np.zeros(5)
hellinger[0] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_0)
hellinger[1] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_1)
hellinger[2] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_2)
hellinger[3] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_3)
hellinger[4] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_4)
plt.plot(hellinger)

# generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_HH(2)

# Get the matrix form of the tensor product of the two Hadamard gates
h2 = np.kron(np.array([[1, 1], [1, -1]]) / np.sqrt(2), np.array([[1, 1], [1, -1]]) / np.sqrt(2))
ideal_operation_matrix = Operator(ideal_operation).data # same as h2
ideal_tensor_ideal = np.kron(ideal_operation_matrix, ideal_operation_matrix )

rho_in_raveled = np.ravel( rho_in_matrix)
rho_out_vec_ideal = ideal_tensor_ideal @ rho_in_raveled
output_rho_ideal = np.reshape(rho_out_vec_ideal, (4, 4))
hist_ideal = []
for key in ("00", "01", "10", "11"):
    hist_ideal.append( np.trace( projection_operator[key] @ output_rho_ideal ) )
hist_ideal=np.array(hist_ideal)

# Genereal design
"""
# period 0 #
# using perfect knowledge create HxH
reconstructed_HH_0, Gjs_0, ETAjs_0 = get_reconstructed_HH(eta_vec_for_period_0, basis_circuits, n=2)
# save ideal_hist vs noisy_hist:
hist_noisy_0 = get_hist_noisy(reconstructed_HH_0)
# compute hellinger of output
hellinger_dist_0_ideal = get_hellinger_discrete_distributions(hist_ideal, hist_noisy)
parameters_to_pickle = [reconstructed_HH_0, hist_noisy_0, hellinger_dist_0_ideal]
"""

def get_hellinger_discrete_distributions(dist1, dist2):
    return np.sqrt( 1 -np.sum(np.sqrt(dist1)*np.sqrt(dist2)))

def get_reconstructed_HH(pauli_coefficients, basis_circuits, n=2):
    Gjs = get_Gj_from_Pauli_coeffs(pauli_coefficients, basis_circuits, n=2 )
    ETAjs = get_ETAjs_from_Gjs(Gjs, basis_circuits, ideal_operation)
    reconstructed_HH = get_recovered_information_after_one_block(ETAjs, Gjs)
    return reconstructed_HH, Gjs, ETAjs

def get_hist_noisy(reconstructed_HH):
    rho_out_vec = reconstructed_HH @ rho_in_raveled
    output_rho = np.reshape(rho_out_vec, (4, 4))
    hist_noisy = []
    for key in ("00", "01", "10", "11"):
        hist_noisy.append( np.abs(np.trace( projection_operator[key] @ output_rho  ) ))
    return np.array(hist_noisy)

def get_simple_dirichlet_grid():
    simple_dirichlet_grid = []
    for first in np.arange(0.1, .99, .01):
        vec = np.zeros(16)
        vec[0]=first
        for i in np.arange(1,16):
            vec[i]=(1-first)/16
        simple_dirichlet_grid.append(vec)
    return simple_dirichlet_grid

def get_estimated_x(true_x, old_ETAjs, L = 1000_000):      
    new_Gjs= get_Gj_from_Pauli_coeffs(true_x, basis_circuits, n=2 )
    reconstructed_HH_using_old_ETAjs = get_recovered_information_after_one_block(old_ETAjs, 
                                                                                 new_Gjs)
    rho_out_vec = reconstructed_HH_using_old_ETAjs @ rho_in_raveled
    output_rho = np.reshape(rho_out_vec, (4, 4))
    hist_noisy_pior_under_true_x = []
    for key in ("00", "01", "10", "11"):
        hist_noisy_pior_under_true_x.append( np.trace( projection_operator[key] @ output_rho  ) )
    
    # generate test data
    data_test = np.array( random.choices([0, 1, 2, 3], np.abs(hist_noisy_pior_under_true_x), k=L) )
    C = np.zeros(2**nqubits)
    for i in range(4):
        C[i] = np.sum(data==i)
    
    # cost function for Bayesian inference
    cost_function_val = np.zeros(MAX_SAMPLES)
    log_likelihood = np.zeros(MAX_SAMPLES)
    for i in range( MAX_SAMPLES ):
        print(i/MAX_SAMPLES)
        cost_function_val[i], log_likelihood[i] = bayesian_MAP_cost_function(simple_dirichlet_grid[i])
    
    prediction_index = np.argmin(cost_function_val)
    estimated_x= simple_dirichlet_grid[prediction_index]
    
    # plt.plot(log_likelihood)
    # plt.plot(cost_function_val)
    # estimation_error = np.sum(np.abs(estimated_x-true_x) )/16
    # print( estimation_error  )
    return estimated_x, log_likelihood, cost_function_val

"""
# period 1 to 4 #
# use eta0 as prior to create HxH:
stale_HH_1 = get_reconstructed_HH(eta_vec_for_period_0, basis_circuits, n=2)
stale_HH_2 = get_reconstructed_HH(eta_vec_for_period_0, basis_circuits, n=2)
stale_HH_3 = get_reconstructed_HH(eta_vec_for_period_0, basis_circuits, n=2)
stale_HH_4 = get_reconstructed_HH(eta_vec_for_period_0, basis_circuits, n=2)

# generate noisy_hist_wrong from wrong implementation:
noisy_hist_wrong_1 = get_hist_noisy(stale_HH_1)
noisy_hist_wrong_2 = get_hist_noisy(stale_HH_2)
noisy_hist_wrong_3 = get_hist_noisy(stale_HH_3)
noisy_hist_wrong_4 = get_hist_noisy(stale_HH_4)

# compute output_hellinger_wrong
hellinger_dist_1_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_1 )
hellinger_dist_2_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_2 )
hellinger_dist_3_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_3 )
hellinger_dist_4_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_4 )

simple_dirichlet_grid = get_simple_dirichlet_grid()
MAX_SAMPLES = len(simple_dirichlet_grid)

# use ETAjs_n-1 to create "wrong" HxH and then get correct x using bayesian inference
estimated_x_1, log_likelihood_1, cost_function_val_1 = get_estimated_x(eta_vec_for_period_1, 
                                                                       ETAjs_0)


# use estimated_x to create HxH:
updated_HH_1, updated_Gjs_1, updated_ETAjs_1 = get_reconstructed_HH(estimated_x_1, 
                                                                    basis_circuits, n=2)
# generate noisy_hist_better from better implementation:
noisy_hist_better_1 = get_hist_noisy(updated_HH_1)
# compute output_hellinger_better
hellinger_dist_1_better_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_better_1)

estimated_x_2, log_likelihood_2, cost_function_val_2 = get_estimated_x(eta_vec_for_period_2, ETAjs_1)
updated_HH_2, updated_Gjs_2, updated_ETAjs_2 = get_reconstructed_HH(estimated_x_2, basis_circuits, n=2)
noisy_hist_better_2 = get_hist_noisy(updated_HH_2)
hellinger_dist_2_better_ideal = get_hellinger_discrete_distributions(hist_ideal, noisy_hist_better_2)

estimated_x_3, log_likelihood_3, cost_function_val_3 = get_estimated_x(eta_vec_for_period_3, ETAjs_2)
updated_HH_3, updated_Gjs_3, updated_ETAjs_3 = get_reconstructed_HH(estimated_x_3, basis_circuits, n=2)
noisy_hist_better_3 = get_hist_noisy(updated_HH_3)
hellinger_dist_3_better_ideal = get_hellinger_discrete_distributions(hist_ideal, noisy_hist_better_3)

estimated_x_4, log_likelihood_4, cost_function_val_4 = get_estimated_x(eta_vec_for_period_4, ETAjs_3)
updated_HH_4, updated_Gjs_4, updated_ETAjs_4 = get_reconstructed_HH(estimated_x_4, basis_circuits, n=2)
noisy_hist_better_4 = get_hist_noisy(updated_HH_4)
hellinger_dist_4_better_ideal = get_hellinger_discrete_distributions(hist_ideal, noisy_hist_better_4)

# save all data as pickle               
parameters_to_pickle = [reconstructed_HH_0, hist_noisy_0, hellinger_dist_0_ideal,
                        stale_HH_1, stale_HH_2, stale_HH_3, stale_HH_4,
                        noisy_hist_wrong_1, noisy_hist_wrong_2, noisy_hist_wrong_3, 
                        noisy_hist_wrong_4
                        hellinger_dist_1_wrong_ideal,
                        hellinger_dist_2_wrong_ideal,
                        hellinger_dist_3_wrong_ideal,
                        hellinger_dist_4_wrong_ideal, simple_dirichlet_grid, MAX_SAMPLES,
                        estimated_x_1, log_likelihood_1, cost_function_val_1,
                        estimated_x_2, log_likelihood_2, cost_function_val_2,
                        estimated_x_3, log_likelihood_3, cost_function_val_3,
                        estimated_x_4, log_likelihood_4, cost_function_val_4,
                        updated_Gjs_1, updated_ETAjs_1,
                        updated_Gjs_2, updated_ETAjs_2,
                        updated_Gjs_3, updated_ETAjs_3,
                        updated_Gjs_4, updated_ETAjs_4,                        
                        updated_HH_1, noisy_hist_better_1, hellinger_dist_1_better_ideal,
                        updated_HH_2, noisy_hist_better_2, hellinger_dist_2_better_ideal,
                        updated_HH_3, noisy_hist_better_3, hellinger_dist_3_better_ideal,
                        updated_HH_4, noisy_hist_better_4, hellinger_dist_4_better_ideal,]

"""
# IDEAL OUTPUT

# probabilities_old = eta_estimated_for_period_0
probabilities_old = eta_vec_for_period_0
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits, n=2 )
old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_0 = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
#reconstructed_HH_0[abs(reconstructed_HH_0)<0.01]=0
one_norm_dim_normalized = np.sum( np.abs(reconstructed_HH_0 - ideal_tensor_ideal ) )/ ideal_tensor_ideal.shape[0]
print( one_norm_dim_normalized  )
#reconstructed_HH[abs(reconstructed_HH)<0.01]=0

# Need for adaptive
# here I show that the hellinger distance progressively becomes worse in presence of time-varying noise
probabilities_new = eta_vec_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
# new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_1 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)

rho_out_vec_1 = reconstructed_HH_1 @ rho_in_raveled
output_rho_1 = np.reshape(rho_out_vec_1, (4, 4))

hist_noisy_1 = []
for key in ("00", "01", "10", "11"):
    hist_noisy_1.append( np.trace( projection_operator[key] @ output_rho_1  ) )

hellinger_dist_0_1 = np.sqrt( 1-np.sum(np.abs(np.sqrt(np.array(hist_ideal))*np.sqrt(np.array(hist_noisy_1)))) )

# KEY RESULTS
# hist_ideal= [(0.7588473149999997-5.204170427930421e-18j),
#  (0.08207895499999995-3.469446951953614e-18j),
#  (0.09785363499999997-1.734723475976807e-18j),
#  (0.06122009499999995-1.734723475976807e-18j)]

# hist_noisy = 
# [(0.5767986909392837+2.168404344971009e-18j),
#  (0.14199660780401396-2.168404344971009e-18j),
#  (0.15230941789819072-3.469446951953614e-18j),
#  (0.12859453152042105-3.469446951953614e-18j)]

true_x = eta_vec_for_period_1
L = 1000_000  
data_test = np.array( random.choices([0, 1, 2, 3], np.abs(hist_noisy_1), k=L) )
C = np.zeros(2**nqubits)
for i in range(4):
    C[i] = np.sum(data==i)

# cost function for Bayesian inference
simple_dirichlet_grid = get_simple_dirichlet_grid()

MAX_SAMPLES = len(simple_dirichlet_grid)
cost_function_val = np.zeros(MAX_SAMPLES)
log_likelihood = np.zeros(MAX_SAMPLES)
for i in range( MAX_SAMPLES ):
    print(i/MAX_SAMPLES)
    cost_function_val[i], log_likelihood[i] = bayesian_MAP_cost_function(simple_dirichlet_grid[i])

plt.plot(log_likelihood)
plt.plot(cost_function_val)
prediction_index = np.argmin(cost_function_val)
estimated_x= simple_dirichlet_grid[prediction_index]
estimation_error = np.sum(np.abs(estimated_x-true_x) )/16
print( estimation_error  )

# does estimated_x match true_x? Yes.
# Now go back and try with continuous once more: see if you can avoid discretizing: you can't


"""
# use scipy.minimize to maximize the negative of the log likelihood
# options = {'ftol': 1e-8, 'disp': True, 'maxiter':1000} #SLSQP
# options = {'gtol': 1e-8, 'disp': True, 'maxiter':1000} #BFGS
coefficient_bounds = tuple((0.0001, 0.9999) for w in true_x)

x0 = np.array([
0.1333, 0.01064569, 0.12382829, 0.09306885, 0.03341773, 0.02135255, 0.0578348 , 0.04752116, 
0.01462219, 0.09143715, 0.06127501, 0.05084857, 0.01810222, 0.03918244, 0.14436599, 0.05919736])

# print( bayesian_MAP_cost_function(x0) )
# x0 = np.ones(len(true_x))*0.7; v = (1-0.7)/(len(true_x)-1)
# # x0 = np.ones(len(true_x))*0.001; v = (1-0.001)/(len(true_x)-1)
# for i in np.arange(1,len(true_x)):
#     x0[i] = v
x0 = eta_vec_for_period_0
problem = {'fun': bayesian_MAP_cost_function,
           'x0': x0,
           'method': 'SLSQP',
           'bounds': coefficient_bounds,
           'options' : options,
           'constraints': [
                           {'type': 'eq', 'fun': eq_constraint_for_depol_coefficients}]
           }
result = minimize(**problem)
print("Results = ", result.x-x0)
"""

######## STOP ####

# onenorm_averaged_over_Haar (Is this still relevant?)
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['reconstructed_HH_0'] =  get_HH_onenorm(reconstructed_HH_0, ideal_tensor_ideal, nsamples = 1000, d=4)
onenorm_averaged_over_Haar['reconstructed_HH_1'] = get_HH_onenorm(reconstructed_HH_1, ideal_tensor_ideal, nsamples = 1000, d=4)
print( onenorm_averaged_over_Haar )

probabilities_new = eta_estimated_for_period_1
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_1 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_1'] = \
get_HH_onenorm(reconstructed_HH_1@reconstructed_HH_0, 
               ideal_tensor_ideal, nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_2
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_2 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_2'] = \
get_HH_onenorm(reconstructed_HH_2@reconstructed_HH_1@reconstructed_HH_0, 
                   ideal_tensor_ideal, nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_3
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_3 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_3'] = \
get_HH_onenorm(reconstructed_HH_3@reconstructed_HH_2@reconstructed_HH_1@reconstructed_HH_0, 
                   ideal_tensor_ideal, nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_4 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_4'] = \
get_HH_onenorm(
    reconstructed_HH_4@reconstructed_HH_3@
    reconstructed_HH_2@reconstructed_HH_1@reconstructed_HH_0, 
    ideal_tensor_ideal, nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( onenorm_averaged_over_Haar.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.ylabel('Mitigation performance\n (higher is worse)')
plt.xlabel('Number of adaptive estimation periods')
plt.savefig('pec_performance_vs_blocks_adaptive.png',dpi=300, bbox_inches = "tight")

###############################################################################
HH_performance = {}

HH_performance['reconstructed_HH_0'] =  get_HH_onenorm(reconstructed_HH_0, np.eye(reconstructed_HH_0.shape[0]), nsamples = 1000, d=4)
                                                                 
HH_performance['reconstructed_HH_1'] = get_HH_onenorm(reconstructed_HH_1, np.eye(reconstructed_HH_1.shape[0]), nsamples = 1000, d=4)

HH_performance['reconstructed_HH_2'] = get_HH_onenorm(reconstructed_HH_2, np.eye(reconstructed_HH_2.shape[0]), nsamples = 1000, d=4)

HH_performance['reconstructed_HH_3'] = get_HH_onenorm(reconstructed_HH_3, np.eye(reconstructed_HH_3.shape[0]), nsamples = 1000, d=4)

HH_performance['reconstructed_HH_4'] = get_HH_onenorm(reconstructed_HH_4, np.eye(reconstructed_HH_4.shape[0]), nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( HH_performance.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.xlabel('Device reliability')
plt.ylabel('Mitigation performance\n [higher is worse]')
plt.savefig('pec_performance_vs_device_reliability_adaptive.png',dpi=300, bbox_inches = "tight")



==> code/adaptive_pec_v3.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum HH
"""
# noisy_hist_wrong_1 = get_hist_noisy(stale_HH_1)
# reconstructed_HH = stale_HH_1
# nqubits = int(np.sqrt( np.sqrt( len(samples_for_period_0[0]) )))

eta0_initial_series = 0.8*np.exp(-np.arange(0,20)/10)

kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3 = generate_kronecker_products()

samples_for_period_0, eta_vec_for_period_0 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[0], nsamples=1000)

samples_for_period_1, eta_vec_for_period_1 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[1], nsamples=1000)

samples_for_period_2, eta_vec_for_period_2 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[2], nsamples=1000)
    
samples_for_period_3, eta_vec_for_period_3 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[3], nsamples=1000)

samples_for_period_4, eta_vec_for_period_4 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[4], nsamples=1000)


# get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger    = np.zeros(5)
hellinger[0] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_0)
hellinger[1] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_1)
hellinger[2] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_2)
hellinger[3] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_3)
hellinger[4] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_4)
plt.plot(hellinger)

# generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_HH(2)

# Get the matrix form of the tensor product of the two Hadamard gates
h2 = np.kron(np.array([[1, 1], [1, -1]]) / np.sqrt(2), np.array([[1, 1], [1, -1]]) / np.sqrt(2))
ideal_operation_matrix = Operator(ideal_operation).data # same as h2
ideal_tensor_ideal = np.kron(ideal_operation_matrix, ideal_operation_matrix )

rho_in_raveled = np.ravel( rho_in_matrix)
rho_out_vec_ideal = ideal_tensor_ideal @ rho_in_raveled
output_rho_ideal = np.reshape(rho_out_vec_ideal, (4, 4))
hist_ideal = []
for key in ("00", "01", "10", "11"):
    hist_ideal.append( abs(np.trace( projection_operator[key] @ output_rho_ideal ) ))
hist_ideal=np.array(hist_ideal)
#np.sum(hist_ideal)

# period 0 #
# using perfect knowledge create HxH
reconstructed_HH_0, Gjs_0, ETAjs_0 = get_reconstructed_HH(eta_vec_for_period_0, basis_circuits, n=2)
# save ideal_hist vs noisy_hist:
hist_noisy_0 = get_hist_noisy(reconstructed_HH_0)
# compute hellinger of output
hellinger_dist_0_ideal = get_hellinger_discrete_distributions(hist_ideal, hist_noisy_0)

# period 1 to 4 #
# use eta0 as prior to create HxH:
stale_HH_1,_,_ = get_reconstructed_HH(eta_vec_for_period_1, basis_circuits, n=2, ETAjs=ETAjs_0)
stale_HH_2,_,_ = get_reconstructed_HH(eta_vec_for_period_2, basis_circuits, n=2, ETAjs=ETAjs_0)
stale_HH_3,_,_ = get_reconstructed_HH(eta_vec_for_period_3, basis_circuits, n=2, ETAjs=ETAjs_0)
stale_HH_4,_,_ = get_reconstructed_HH(eta_vec_for_period_4, basis_circuits, n=2, ETAjs=ETAjs_0)

# generate noisy_hist_wrong from wrong implementation:
noisy_hist_wrong_1 = get_hist_noisy(stale_HH_1)
noisy_hist_wrong_2 = get_hist_noisy(stale_HH_2)
noisy_hist_wrong_3 = get_hist_noisy(stale_HH_3)
noisy_hist_wrong_4 = get_hist_noisy(stale_HH_4)

# compute output_hellinger_wrong
hellinger_dist_1_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_1 )
hellinger_dist_2_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_2 )
hellinger_dist_3_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_3 )
hellinger_dist_4_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_4 )

simple_dirichlet_grid = get_simple_dirichlet_grid()
MAX_SAMPLES = len(simple_dirichlet_grid)

"""
# use ETAjs_n-1 to create "wrong" HxH and then get correct x using bayesian inference
estimated_x_1, log_likelihood_1, cost_function_val_1 = get_estimated_x(eta_vec_for_period_1, 
                                                                       ETAjs_0)
# use estimated_x to create HxH:
updated_HH_1, updated_Gjs_1, ETAjs_1 = get_reconstructed_HH(estimated_x_1, 
                                                                    basis_circuits, n=2)
# generate noisy_hist_better from better implementation:
noisy_hist_better_1 = get_hist_noisy(updated_HH_1)
# compute output_hellinger_better
hellinger_dist_1_better_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_better_1)

estimated_x_2, log_likelihood_2, cost_function_val_2 = get_estimated_x(eta_vec_for_period_2, ETAjs_1)
updated_HH_2, updated_Gjs_2, ETAjs_2 = get_reconstructed_HH(estimated_x_2, basis_circuits, n=2)
noisy_hist_better_2 = get_hist_noisy(updated_HH_2)
hellinger_dist_2_better_ideal = get_hellinger_discrete_distributions(hist_ideal, noisy_hist_better_2)

estimated_x_3, log_likelihood_3, cost_function_val_3 = get_estimated_x(eta_vec_for_period_3, ETAjs_2)
updated_HH_3, updated_Gjs_3, ETAjs_3 = get_reconstructed_HH(estimated_x_3, basis_circuits, n=2)
noisy_hist_better_3 = get_hist_noisy(updated_HH_3)
hellinger_dist_3_better_ideal = get_hellinger_discrete_distributions(hist_ideal, noisy_hist_better_3)

estimated_x_4, log_likelihood_4, cost_function_val_4 = get_estimated_x(eta_vec_for_period_4, ETAjs_3)
updated_HH_4, updated_Gjs_4, ETAjs_4 = get_reconstructed_HH(estimated_x_4, basis_circuits, n=2)
noisy_hist_better_4 = get_hist_noisy(updated_HH_4)
hellinger_dist_4_better_ideal = get_hellinger_discrete_distributions(hist_ideal, noisy_hist_better_4)

# save all data as pickle               
parameters_to_pickle = [reconstructed_HH_0, hist_noisy_0, hellinger_dist_0_ideal,
                        stale_HH_1, stale_HH_2, stale_HH_3, stale_HH_4,
                        noisy_hist_wrong_1, noisy_hist_wrong_2, noisy_hist_wrong_3, 
                        noisy_hist_wrong_4,
                        hellinger_dist_1_wrong_ideal,
                        hellinger_dist_2_wrong_ideal,
                        hellinger_dist_3_wrong_ideal,
                        hellinger_dist_4_wrong_ideal, simple_dirichlet_grid, MAX_SAMPLES,
                        estimated_x_1, log_likelihood_1, cost_function_val_1,
                        estimated_x_2, log_likelihood_2, cost_function_val_2,
                        estimated_x_3, log_likelihood_3, cost_function_val_3,
                        estimated_x_4, log_likelihood_4, cost_function_val_4,
                        updated_Gjs_1, ETAjs_1,
                        updated_Gjs_2, ETAjs_2,
                        updated_Gjs_3, ETAjs_3,
                        updated_Gjs_4, ETAjs_4,                        
                        updated_HH_1, noisy_hist_better_1, hellinger_dist_1_better_ideal,
                        updated_HH_2, noisy_hist_better_2, hellinger_dist_2_better_ideal,
                        updated_HH_3, noisy_hist_better_3, hellinger_dist_3_better_ideal,
                        updated_HH_4, noisy_hist_better_4, hellinger_dist_4_better_ideal,]

with open('/home/samudra/adaptive_pec3_23april_2023_10pm.pkl', 'wb') as f:
    pickle.dump(parameters_to_pickle, f, protocol=pickle.HIGHEST_PROTOCOL)

# read from parameters pkl
with open('/home/samudra/adaptive_pec_data_april22_5pm_2023_run.pkl', 'rb') as f:
    all_data = pickle.load(f)

plt.bar([0,1,2,3,4], [hellinger_dist_0_ideal, hellinger_dist_1_wrong_ideal, 
                      hellinger_dist_2_wrong_ideal, hellinger_dist_3_wrong_ideal, 
                      hellinger_dist_4_wrong_ideal])

plt.bar([0,1,2,3,4], [hellinger_dist_0_ideal, hellinger_dist_1_better_ideal, 
                      hellinger_dist_2_better_ideal, hellinger_dist_3_better_ideal, 
                      hellinger_dist_4_better_ideal])


"""
# IDEAL OUTPUT

# probabilities_old = eta_estimated_for_period_0
probabilities_old = eta_vec_for_period_0
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits, n=2 )
old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_0 = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
#reconstructed_HH_0[abs(reconstructed_HH_0)<0.01]=0
one_norm_dim_normalized = np.sum( np.abs(reconstructed_HH_0 - ideal_tensor_ideal ) )/ ideal_tensor_ideal.shape[0]
print( one_norm_dim_normalized  )
#reconstructed_HH[abs(reconstructed_HH)<0.01]=0

# Need for adaptive
# here I show that the hellinger distance progressively becomes worse in presence of time-varying noise
probabilities_new = eta_vec_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
# new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_1 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)

rho_out_vec_1 = reconstructed_HH_1 @ rho_in_raveled
output_rho_1 = np.reshape(rho_out_vec_1, (4, 4))

hist_noisy_1 = []
for key in ("00", "01", "10", "11"):
    hist_noisy_1.append( np.trace( projection_operator[key] @ output_rho_1  ) )

hellinger_dist_0_1 = np.sqrt( 1-np.sum(np.abs(np.sqrt(np.array(hist_ideal))*np.sqrt(np.array(hist_noisy_1)))) )

# KEY RESULTS
# hist_ideal= [(0.7588473149999997-5.204170427930421e-18j),
#  (0.08207895499999995-3.469446951953614e-18j),
#  (0.09785363499999997-1.734723475976807e-18j),
#  (0.06122009499999995-1.734723475976807e-18j)]

# hist_noisy = 
# [(0.5767986909392837+2.168404344971009e-18j),
#  (0.14199660780401396-2.168404344971009e-18j),
#  (0.15230941789819072-3.469446951953614e-18j),
#  (0.12859453152042105-3.469446951953614e-18j)]

true_x = eta_vec_for_period_1
L = 1000_000  
data_test = np.array( random.choices([0, 1, 2, 3], np.abs(hist_noisy_1), k=L) )
C = np.zeros(2**nqubits)
for i in range(4):
    C[i] = np.sum(data==i)

# cost function for Bayesian inference
simple_dirichlet_grid = get_simple_dirichlet_grid()

MAX_SAMPLES = len(simple_dirichlet_grid)
cost_function_val = np.zeros(MAX_SAMPLES)
log_likelihood = np.zeros(MAX_SAMPLES)
for i in range( MAX_SAMPLES ):
    print(i/MAX_SAMPLES)
    cost_function_val[i], log_likelihood[i] = bayesian_MAP_cost_function(simple_dirichlet_grid[i], C)

plt.plot(log_likelihood)
plt.plot(cost_function_val)
prediction_index = np.argmin(cost_function_val)
estimated_x= simple_dirichlet_grid[prediction_index]
estimation_error = np.sum(np.abs(estimated_x-true_x) )/16
print( estimation_error  )

# does estimated_x match true_x? Yes.
# Now go back and try with continuous once more: see if you can avoid discretizing: you can't


"""
# use scipy.minimize to maximize the negative of the log likelihood
# options = {'ftol': 1e-8, 'disp': True, 'maxiter':1000} #SLSQP
# options = {'gtol': 1e-8, 'disp': True, 'maxiter':1000} #BFGS
coefficient_bounds = tuple((0.0001, 0.9999) for w in true_x)

x0 = np.array([
0.1333, 0.01064569, 0.12382829, 0.09306885, 0.03341773, 0.02135255, 0.0578348 , 0.04752116, 
0.01462219, 0.09143715, 0.06127501, 0.05084857, 0.01810222, 0.03918244, 0.14436599, 0.05919736])

# print( bayesian_MAP_cost_function(x0) )
# x0 = np.ones(len(true_x))*0.7; v = (1-0.7)/(len(true_x)-1)
# # x0 = np.ones(len(true_x))*0.001; v = (1-0.001)/(len(true_x)-1)
# for i in np.arange(1,len(true_x)):
#     x0[i] = v
x0 = eta_vec_for_period_0
problem = {'fun': bayesian_MAP_cost_function,
           'x0': x0,
           'method': 'SLSQP',
           'bounds': coefficient_bounds,
           'options' : options,
           'constraints': [
                           {'type': 'eq', 'fun': eq_constraint_for_depol_coefficients}]
           }
result = minimize(**problem)
print("Results = ", result.x-x0)
"""

######## STOP ####

# onenorm_averaged_over_Haar (Is this still relevant?)
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['reconstructed_HH_0'] =  get_HH_onenorm(reconstructed_HH_0, ideal_tensor_ideal, nsamples = 1000, d=4)
onenorm_averaged_over_Haar['reconstructed_HH_1'] = get_HH_onenorm(reconstructed_HH_1, ideal_tensor_ideal, nsamples = 1000, d=4)
print( onenorm_averaged_over_Haar )

probabilities_new = eta_estimated_for_period_1
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_1 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_1'] = \
get_HH_onenorm(reconstructed_HH_1@reconstructed_HH_0, 
               ideal_tensor_ideal, nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_2
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_2 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_2'] = \
get_HH_onenorm(reconstructed_HH_2@reconstructed_HH_1@reconstructed_HH_0, 
                   ideal_tensor_ideal, nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_3
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_3 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_3'] = \
get_HH_onenorm(reconstructed_HH_3@reconstructed_HH_2@reconstructed_HH_1@reconstructed_HH_0, 
                   ideal_tensor_ideal, nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_HH_4 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_HH_4'] = \
get_HH_onenorm(
    reconstructed_HH_4@reconstructed_HH_3@
    reconstructed_HH_2@reconstructed_HH_1@reconstructed_HH_0, 
    ideal_tensor_ideal, nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( onenorm_averaged_over_Haar.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.ylabel('Mitigation performance\n (higher is worse)')
plt.xlabel('Number of adaptive estimation periods')
plt.savefig('pec_performance_vs_blocks_adaptive.png',dpi=300, bbox_inches = "tight")

###############################################################################
HH_performance = {}

HH_performance['reconstructed_HH_0'] =  get_HH_onenorm(reconstructed_HH_0, np.eye(reconstructed_HH_0.shape[0]), nsamples = 1000, d=4)
                                                                 
HH_performance['reconstructed_HH_1'] = get_HH_onenorm(reconstructed_HH_1, np.eye(reconstructed_HH_1.shape[0]), nsamples = 1000, d=4)

HH_performance['reconstructed_HH_2'] = get_HH_onenorm(reconstructed_HH_2, np.eye(reconstructed_HH_2.shape[0]), nsamples = 1000, d=4)

HH_performance['reconstructed_HH_3'] = get_HH_onenorm(reconstructed_HH_3, np.eye(reconstructed_HH_3.shape[0]), nsamples = 1000, d=4)

HH_performance['reconstructed_HH_4'] = get_HH_onenorm(reconstructed_HH_4, np.eye(reconstructed_HH_4.shape[0]), nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( HH_performance.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.xlabel('Device reliability')
plt.ylabel('Mitigation performance\n [higher is worse]')
plt.savefig('pec_performance_vs_device_reliability_adaptive.png',dpi=300, bbox_inches = "tight")



==> code/adaptive_pec_v4.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023

@author: samudra

Quantum HH

my_dict = get_pickle_dict()
    
with open('/home/samudra/adaptive_pec4_29april_2023_9am.pkl', 'wb') as f:
    pickle.dump(my_dict, f, protocol=pickle.HIGHEST_PROTOCOL)

# read from parameters pkl
with open('/home/samudra/adaptive_pec4_29april_2023_9am.pkl', 'rb') as f:
    pickle.load(f)
    my_dict = pickle.load(f)
"""

kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3 = generate_kronecker_products()

pauli_coeffs, simple_dirichlet_grid = get_pauli_coeffs_5_sets()
MAX_SAMPLES = len(simple_dirichlet_grid)

# get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger    = np.zeros(3)
hellinger[0] = get_dirichlet_hellinger(pauli_coeffs[0], pauli_coeffs[0])
hellinger[1] = get_dirichlet_hellinger(pauli_coeffs[0], pauli_coeffs[1])
hellinger[2] = get_dirichlet_hellinger(pauli_coeffs[0], pauli_coeffs[2])
# hellinger[3] = get_dirichlet_hellinger(pauli_coeffs[0], pauli_coeffs[3])
# hellinger[4] = get_dirichlet_hellinger(pauli_coeffs[0], pauli_coeffs[4])
fig, ax = plt.subplots()
ax.set_xticks([0,1,2])
ax.set_xticklabels([0,1,2])
plt.bar([0,1,2], hellinger)
sns.despine()
plt.xlabel("Time index")
plt.ylabel("Hardware unreliabiity\n (Degree of non-stationarity\n of platform noise)")
plt.savefig("degree_of_non_stationarity.png", bbox_inches = "tight", dpi=300)


# generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_HH(2)

# Get the matrix form of the tensor product of the two Hadamard gates
h2 = np.kron(np.array([[1, 1], [1, -1]]) / np.sqrt(2), np.array([[1, 1], [1, -1]]) / np.sqrt(2))
ideal_operation_matrix = Operator(ideal_operation).data # same as h2
ideal_tensor_ideal = np.kron(ideal_operation_matrix, ideal_operation_matrix )


rho_in_raveled = np.ravel( rho_in_matrix)
rho_out_vec_ideal = ideal_tensor_ideal @ rho_in_raveled
output_rho_ideal = np.reshape(rho_out_vec_ideal, (4, 4))
hist_ideal = []
for key in ("00", "01", "10", "11"):
    hist_ideal.append( abs(np.trace( projection_operator[key] @ output_rho_ideal ) ))
hist_ideal=np.array(hist_ideal)
#np.sum(hist_ideal)

# period 0 #
# using perfect knowledge create HxH
reconstructed_HH_0, Gjs_0, ETAjs_0 = get_reconstructed_HH(pauli_coeffs[0], basis_circuits, n=2)
# save ideal_hist vs noisy_hist:
hist_noisy_0 = get_hist_noisy(reconstructed_HH_0)
# compute hellinger of output
hellinger_dist_0_ideal = get_hellinger_discrete_distributions(hist_ideal, hist_noisy_0)

# period 1 to 4 #
# use eta0 as prior to create HxH:
stale_HH_1,_,_ = get_reconstructed_HH(pauli_coeffs[1], basis_circuits, n=2, ETAjs=ETAjs_0)
stale_HH_2,_,_ = get_reconstructed_HH(pauli_coeffs[2], basis_circuits, n=2, ETAjs=ETAjs_0)
stale_HH_3,_,_ = get_reconstructed_HH(pauli_coeffs[3], basis_circuits, n=2, ETAjs=ETAjs_0)
stale_HH_4,_,_ = get_reconstructed_HH(pauli_coeffs[4], basis_circuits, n=2, ETAjs=ETAjs_0)

# generate noisy_hist_wrong from wrong implementation:
noisy_hist_wrong_1 = get_hist_noisy(stale_HH_1)
noisy_hist_wrong_2 = get_hist_noisy(stale_HH_2)
noisy_hist_wrong_3 = get_hist_noisy(stale_HH_3)
noisy_hist_wrong_4 = get_hist_noisy(stale_HH_4)

# compute output_hellinger_wrong
hellinger_dist_1_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_1 )
hellinger_dist_2_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_2 )
hellinger_dist_3_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_3 )
hellinger_dist_4_wrong_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_wrong_4 )

# use ETAjs_n-1 to create "wrong" HxH and then get correct x using bayesian inference
estimated_x_1, log_likelihood_1, cost_function_val_1 = get_estimated_x(pauli_coeffs[1], 
                                                                       ETAjs_0)
# use estimated_x to create HxH:
updated_HH_1, updated_Gjs_1, ETAjs_1 = get_reconstructed_HH(estimated_x_1, 
                                                            basis_circuits, 
                                                            n=2, 
                                                            ETAjs=[], 
                                                            true_pauli_coefficients=pauli_coeffs[1])
# generate noisy_hist_better from better implementation:
noisy_hist_better_1 = get_hist_noisy(updated_HH_1)
# compute output_hellinger_better
hellinger_dist_1_better_ideal = get_hellinger_discrete_distributions(hist_ideal, 
                                                                    noisy_hist_better_1)

estimated_x_2, log_likelihood_2, cost_function_val_2 = get_estimated_x(pauli_coeffs[2], ETAjs_1)
updated_HH_2, updated_Gjs_2, ETAjs_2 = get_reconstructed_HH(estimated_x_2, 
                                                            basis_circuits, 
                                                            n=2, 
                                                            ETAjs=[], 
                                                            true_pauli_coefficients=pauli_coeffs[2])
noisy_hist_better_2 = get_hist_noisy(updated_HH_2)
hellinger_dist_2_better_ideal = get_hellinger_discrete_distributions(hist_ideal, noisy_hist_better_2)

estimated_x_3, log_likelihood_3, cost_function_val_3 = get_estimated_x(pauli_coeffs[3], ETAjs_2)
updated_HH_3, updated_Gjs_3, ETAjs_3 = get_reconstructed_HH(estimated_x_3, 
                                                            basis_circuits, 
                                                            n=2, 
                                                            ETAjs=[], 
                                                            true_pauli_coefficients=pauli_coeffs[3])
noisy_hist_better_3 = get_hist_noisy(updated_HH_3)
hellinger_dist_3_better_ideal = get_hellinger_discrete_distributions(hist_ideal, noisy_hist_better_3)

estimated_x_4, log_likelihood_4, cost_function_val_4 = get_estimated_x(pauli_coeffs[4], ETAjs_3)
updated_HH_4, updated_Gjs_4, ETAjs_4 = get_reconstructed_HH(estimated_x_4, 
                                                            basis_circuits, 
                                                            n=2, 
                                                            ETAjs=[], 
                                                            true_pauli_coefficients=pauli_coeffs[4])
noisy_hist_better_4 = get_hist_noisy(updated_HH_4)
hellinger_dist_4_better_ideal = get_hellinger_discrete_distributions(hist_ideal, noisy_hist_better_4)

# Output Quality: PEC implementation effectiveness
fig, ax = plt.subplots()
labels = [0,1,2]
bar_width = 0.2
x_pos = np.arange(len(labels))
data1 = [hellinger_dist_0_ideal, 
         hellinger_dist_1_wrong_ideal, 
         hellinger_dist_2_wrong_ideal,]

data2 = [hellinger_dist_0_ideal, 
         hellinger_dist_1_better_ideal, 
         hellinger_dist_2_better_ideal,]
    
rects1 = ax.bar(x_pos, data1, width=bar_width, 
                color='black', label='Non-adaptive')
rects2 = ax.bar(x_pos + bar_width, data2, 
                width=bar_width, color='darkorange', label='Adaptive')
ax.set_xlabel("Time period")
ax.set_ylabel("PEC circuit implementation quality\n [smaller number is better]")
ax.set_xticks(x_pos + bar_width / 2)
ax.set_xticklabels(labels)
plt.legend()
sns.despine()
plt.savefig("output_quality.png", bbox_inches = "tight", dpi=300)

# Estimation quality: distance between dirichlets
adaptive_dist_bw_dirichlets = [0, 
                               get_dirichlet_hellinger(pauli_coeffs[1], estimated_x_1),
                               get_dirichlet_hellinger(pauli_coeffs[2], estimated_x_2),]

non_adaptive_dist_bw_dirichlets=[0,
                                 get_dirichlet_hellinger(pauli_coeffs[1], pauli_coeffs[0]),
                                 get_dirichlet_hellinger(pauli_coeffs[2], pauli_coeffs[0]),]
fig, ax = plt.subplots()
labels = ['0', '1', '2']
bar_width = 0.2
x_pos = np.arange(len(labels))
rects1 = ax.bar(x_pos, non_adaptive_dist_bw_dirichlets, width=bar_width, 
                color='black', label='Non-adaptive')
rects2 = ax.bar(x_pos + bar_width, adaptive_dist_bw_dirichlets, 
                width=bar_width, color='darkorange', label='Adaptive')
ax.set_xlabel("Time period")
ax.set_ylabel("Channel estimation quality\n [smaller number is better]")
ax.set_xticks(x_pos + bar_width / 2)
ax.set_xticklabels(labels)
plt.legend()
sns.despine()
plt.savefig("estimation_quality.png", bbox_inches = "tight", dpi=300)

# Round each element to 2 decimal places
ideal_tensor_ideal_rounded = np.round(ideal_tensor_ideal.real, decimals=2) + 1j*np.round(ideal_tensor_ideal.imag, decimals=2)
updated_HH_4_rounded = np.round(updated_HH_4.real, decimals=2) + 1j*np.round(updated_HH_4.imag, decimals=2)

# Likelihood function
ind=np.argsort( [item[0] for item in simple_dirichlet_grid])
plt.plot( log_likelihood_1[ind], marker='*', linestyle='' )
#plt.legend()
sns.despine()
plt.xlabel("Dirichlet samples index")
plt.ylabel("Likelihood function")
plt.savefig("likelihood.png", bbox_inches = "tight", dpi=300)

# Likelihood function
ind=np.argsort( [item[0] for item in simple_dirichlet_grid])
plt.plot( cost_function_val_1[ind], marker='*', linestyle='' )
#plt.legend()
sns.despine()
plt.xlabel("Dirichlet samples index")
plt.ylabel("Cost function")
plt.savefig("cost_function.png", bbox_inches = "tight", dpi=300)

# coefficients table for latex
for j in np.arange(0,16):
    v0 = str( np.round(pauli_coeffs[0][j],decimals=3)) 
    v1 = str( np.round(pauli_coeffs[1][j],decimals=3))
    v2 = str( np.round(pauli_coeffs[2][j],decimals=3))
    # v3 = str( np.round(pauli_coeffs[3][j],decimals=3))
    print(pauli_2D_strings[j] + "&" + v0 + "&" + v1 + "&" +v2 + "&\\\\")

for j in np.arange(0,16):
    v1 = str( np.round(estimated_x_1[j],decimals=3)) 
    v2 = str( np.round(pauli_coeffs[1][j],decimals=3))
    print(pauli_2D_strings[j] + "&" + v1 + "&" + v2 + "&\\\\")

for j in np.arange(0,16):
    v1 = str( np.round(estimated_x_2[j],decimals=3)) 
    v2 = str( np.round(pauli_coeffs[2][j],decimals=3))
    print(pauli_2D_strings[j] + "&" + v1 + "&" + v2 + "&\\\\")
    
    # plotting noisy histograms
bardata2_list=[noisy_hist_wrong_1, noisy_hist_wrong_2, noisy_hist_wrong_3]
bardata3_list=[noisy_hist_better_1, noisy_hist_better_2, noisy_hist_better_3]
for p in np.arange(0,2):
    plt.close()
    period = str(p+1)
    bardata2 = bardata2_list[p]
    bardata3 = bardata3_list[p]
    fig, ax = plt.subplots()
    labels = ['00', '01', '10', '11']
    bar_width = 0.2
    x_pos = np.arange(len(labels))
    rects1 = ax.bar(x_pos, hist_ideal, width=bar_width, 
                    color='black', label='Ideal')
    rects2 = ax.bar(x_pos + bar_width, bardata2, 
                    width=bar_width, color='darkred', label='Non-adaptive')
    rects3 = ax.bar(x_pos + 2*bar_width, bardata3, 
                    width=bar_width, color='darkorange', label='Adaptive')
    ax.set_xlabel("Computational basis state")
    ax.set_ylabel("Histogram")
    ax.set_xticks(x_pos + bar_width / 2)
    ax.set_xticklabels(labels)
    plt.legend()
    sns.despine()
    plt.savefig("hists_period_"+period+".png", bbox_inches = "tight", dpi=300)






==> code/config.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Apr 19 11:15:33 2023

@author: samudra
"""

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
from scipy.linalg import qr
import scipy
from scipy.optimize import minimize
import pickle
import random
import warnings
from itertools import product

import qiskit # Frontend library
from qiskit.quantum_info import Kraus
from qiskit.quantum_info import Pauli
from qiskit.quantum_info.operators import Operator
from qiskit.quantum_info import partial_trace

from mitiq import pec  # Probabilistic error cancellation module
# from mitiq.pec.representations import local_depolarizing_kraus
from mitiq.pec.channels import kraus_to_super
# from mitiq import Executor
# from mitiq.interface.mitiq_qiskit import execute_with_noise, initialized_depolarizing_noise
# from mitiq.pec.representations.depolarizing import represent_operation_with_local_depolarizing_noise
from mitiq.pec.representations import find_optimal_representation

class Elements(object):
    def __init__(self, name="noisy_operations_with_elements", elements=None):
        self.name = name
        self.elements = elements

nqubits=2
T1_vec_qubit0 = np.linspace(150, 60, 5) # microseconds
T1_vec_qubit1 = np.linspace(200, 10, 5) # microseconds 
# T2_vec_qubit0 = 0.5*T1_vec_qubit0 #np.array([50. , 57.5, 62.5, 64. , 70. ]) # microseconds 
# T2_vec_qubit1 = 0.5*T1_vec_qubit0 #np.array([62.5,  71. ,  83. , 128. , 130.]) # microseconds

T2_vec_qubit0 = np.linspace(70, 50, 5) 
T2_vec_qubit1 = np.linspace(130, 62.50, 5) 

# get the means as well as samples around them
# you cant have any dirichlet x: it has to be CPTP map
# below we are forcing this to be a depolarizing channel by making T2 half of T1
# this ensure that the channel is CPTP
def get_pauli_coeffs_5_sets(nsamples=100):
    # source: belem qubit data dec 19 
    pauli_coeffs={}
    for i in range(5):
        # qubit0_coeffs = get_pauli_channel_coefficients(t_circuit=100, T1=T1_vec_qubit0[i], T2=0.5*T1_vec_qubit0[i] )
        # qubit1_coeffs = get_pauli_channel_coefficients(t_circuit=100, T1=T1_vec_qubit1[i], T2=0.5*T1_vec_qubit1[i])
        qubit0_coeffs = get_pauli_channel_coefficients(t_circuit=100, T1=T1_vec_qubit0[i], T2=T2_vec_qubit0[i] )
        qubit1_coeffs = get_pauli_channel_coefficients(t_circuit=100, T1=T1_vec_qubit1[i], T2=T2_vec_qubit1[i])
        pauli_coeffs[i] = np.array( [tuple_element[0]*tuple_element[1] for tuple_element in list(product(qubit0_coeffs, qubit1_coeffs ))])

    samples = []
    for i in range(5):
        t1val_samples_qubit0 = (np.random.uniform(-1,1,nsamples)*.1+1)*T1_vec_qubit0[i]
        t1val_samples_qubit1 = (np.random.uniform(-1,1,nsamples)*.1+1)*T1_vec_qubit1[i]
        for j in range(len(t1val_samples_qubit0)):
            qubit0_coeffs = get_pauli_channel_coefficients(t_circuit=nsamples, T1=t1val_samples_qubit0[j], T2=0.5*t1val_samples_qubit0[j] )
            qubit1_coeffs = get_pauli_channel_coefficients(t_circuit=nsamples, T1=t1val_samples_qubit1[j], T2=0.5*t1val_samples_qubit1[j] )
            #qubit1_coeffs = get_pauli_channel_coefficients(t_circuit=nsamples, T1=T1_vec_qubit0[i], T2=T2_vec_qubit0[i])
            samples.append( np.array( [tuple_element[0]*tuple_element[1] for tuple_element in list(product(qubit0_coeffs, qubit1_coeffs ))]) )

    simple_dirichlet_grid = np.zeros((5*nsamples, 16))
    for i in range(5*nsamples):
        simple_dirichlet_grid[i,:] = samples[i]
            
    return pauli_coeffs, simple_dirichlet_grid

# projection_operators
projection_operator={}
projection_operator["00"] = np.zeros((2**nqubits,2**nqubits))
projection_operator["00"][0][0]=1 # |0><0|

projection_operator["01"] = np.zeros((2**nqubits,2**nqubits))
projection_operator["01"][1][1]=1 # |0><0|

projection_operator["10"] = np.zeros((2**nqubits,2**nqubits))
projection_operator["10"][2][2]=1 # |0><0|

projection_operator["11"] = np.zeros((2**nqubits,2**nqubits))
projection_operator["11"][3][3]=1 # |0><0|

# a random density matrix for testing: a simple classical state does not get sufficiently impacted for calibration purposes (why?)
# rho_in = np.zeros(reconstructed_HH_1.shape[0]); rho_in [0]=1 # |0><0|
# rho_in = random_density_matrix(4)
rho_in_matrix = np.array([[0.19686478+2.70534486e-18j, 0.21648564-2.01586588e-02j,
                    0.15271298-8.61100751e-02j, 0.15854611-1.01712569e-01j],
                   [0.21648564+2.01586588e-02j, 0.24137386+3.31699519e-18j,
                    0.1615213 -8.30962104e-02j, 0.18821329-1.00200602e-01j],
                   [0.15271298+8.61100751e-02j, 0.1615213 +8.30962104e-02j,
                    0.35512876-1.13607604e-17j, 0.14021531+5.76008526e-02j],
                   [0.15854611+1.01712569e-01j, 0.18821329+1.00200602e-01j,
                    0.14021531-5.76008526e-02j, 0.2066326 +5.33842033e-18j]])
          
pauli_I = Pauli('I')
pauli_X = Pauli('X')
pauli_Y = Pauli('Y')
pauli_Z = Pauli('Z')
pauli_I_matrix = pauli_I.to_matrix()
pauli_X_matrix = pauli_X.to_matrix()
pauli_Y_matrix = pauli_Y.to_matrix()
pauli_Z_matrix = pauli_Z.to_matrix()


pauli_matrices = {}
pauli_matrices['I'] = pauli_I_matrix
pauli_matrices['X'] = pauli_X_matrix
pauli_matrices['Y'] = pauli_Y_matrix
pauli_matrices['Z'] = pauli_Z_matrix

pauli_2D_strings = ["II", "IX", "IY", "IZ",
                 "XI", "XX", "XY", "XZ",
                 "YI", "YX", "YY", "YZ",
                 "ZI", "ZX", "ZY", "ZZ",]


def get_pauli_channel_coefficients(t_circuit, T1, T2):
    x1 = 0.25*(1-np.exp(- (t_circuit) /T1))
    x2 = x1 
    # x3 = 0.25*(1 + np.exp(-t_circuit/T1) - 2*np.exp(-t_circuit/T2) )
    x3 = 0.25*(1 - np.exp(-t_circuit/T2) )# - 2*np.exp(-t_circuit/T2) )
    x0 = 1-x1-x2-x3
    return (x0, x1, x2, x3)

def basis_circuit_design(ckt, pauli_string='II', qubit_num=0):

    if pauli_string[qubit_num] == 'I':
        ckt.id(qubit_num)
    if pauli_string[qubit_num] == 'X':
        ckt.x(qubit_num)
    if pauli_string[qubit_num] == 'Y':
        ckt.y(qubit_num)
    if pauli_string[qubit_num] == 'Z':
        ckt.z(qubit_num)

    return ckt

def get_noisy_basis_circuits_for_HH(n=1):
    if n==1:
        #ideal_operation
        ideal_operation = qiskit.QuantumCircuit(1)
        ideal_operation.id(0)
        
        # quantum HH basis circuits
        basis_circuit_qRAM = qiskit.QuantumCircuit(1)
        basis_circuit_qRAM.id(0)
        
        basis_circuit_qRAMx = qiskit.QuantumCircuit(1)
        basis_circuit_qRAMx.id(0)
        basis_circuit_qRAMx.x(0)
        
        basis_circuit_qRAMy = qiskit.QuantumCircuit(1)
        basis_circuit_qRAMy.id(0)
        basis_circuit_qRAMy.y(0)
        
        basis_circuit_qRAMz = qiskit.QuantumCircuit(1)
        basis_circuit_qRAMz.id(0)
        basis_circuit_qRAMz.z(0)
        
        basis_circuits = [basis_circuit_qRAM, basis_circuit_qRAMx, basis_circuit_qRAMy, basis_circuit_qRAMz] 
        
    if n==2:
        #ideal_operation
        ideal_operation = qiskit.QuantumCircuit(2)
        ideal_operation.h(0)
        ideal_operation.h(1)
        
        
        basis_circuits = [None for _ in range(16)]
        pauli_2D_strings = ["II", "IX", "IY", "IZ",
                         "XI", "XX", "XY", "XZ",
                         "YI", "YX", "YY", "YZ",
                         "ZI", "ZX", "ZY", "ZZ",]
        
        for i in range(16):
            basis_circuits[i] = qiskit.QuantumCircuit(2)
            basis_circuits[i].h(0)
            basis_circuits[i].h(1)

            basis_circuits[i] = basis_circuit_design(ckt=basis_circuits[i], 
                                                     pauli_string=pauli_2D_strings[i], 
                                                     qubit_num=0)
            basis_circuits[i] = basis_circuit_design(ckt=basis_circuits[i], 
                                                     pauli_string=pauli_2D_strings[i], 
                                                     qubit_num=1)        
        for c in basis_circuits:
            print(c)
        return basis_circuits, ideal_operation

def get_Gj_from_Pauli_coeffs(probabilities, basis_circuits, n=1):

    if n==1:
        #probabilities = [1-3*0.2/4, 0.2/4, 0.2/4, 0.2/4] 
        kraus_ops = Kraus([
            np.sqrt(probabilities[0]) * pauli_I_matrix,
            np.sqrt(probabilities[1]) * pauli_X_matrix,
            np.sqrt(probabilities[2]) * pauli_Y_matrix,
            np.sqrt(probabilities[3]) * pauli_Z_matrix,
            ])
        # print(kraus_ops)
        pauli_channel_super = kraus_to_super( kraus_ops.data )
            
        # Define the superoperator matrix of each noisy operation
        super_matrices = [
            pauli_channel_super @ kraus_to_super([qiskit.quantum_info.Operator(c).data]) 
            for c in basis_circuits
        ]

    if n==2:

        
        k = 0
        channel_terms=[]
        for pauli_string in pauli_2D_strings:
            val = np.sqrt(probabilities[k]) * \
                  np.kron( pauli_matrices[ pauli_string[0] ],
                           pauli_matrices[ pauli_string[1] ])
            channel_terms.append(val)
            k=k+1
                
        kraus_ops = Kraus(channel_terms)
        # print(kraus_ops)
        pauli_channel_super = kraus_to_super( kraus_ops.data )
            
        # Define the superoperator matrix of each noisy operation
        super_matrices = [
            pauli_channel_super @ kraus_to_super([qiskit.quantum_info.Operator(c).data]) 
            for c in basis_circuits
        ]
        
    return super_matrices

def get_ETAjs_from_Gjs(Gjs, basis_circuits, ideal_operation):
    # Define NoisyOperation objects combining circuits with channel matrices
    noisy_operations = [
        pec.NoisyOperation(circuit=c, channel_matrix=m)
        for c, m in zip(basis_circuits, Gjs)
    ]
    # print(f"{len(noisy_operations)} NoisyOperation objects defined.")
    noisy_operations_with_elements = Elements()
    noisy_operations_with_elements.elements= noisy_operations
    qRAM_rep = find_optimal_representation(ideal_operation, noisy_operations_with_elements)
    return qRAM_rep.coeffs

def get_recovered_information_after_one_block(ETAjs, Gjs, MCMC_length = 1000_000):
    signs = np.sign( ETAjs )
    pdf = np.array( [abs(eta) for eta in ETAjs ] )
    pdf = pdf/sum(pdf)
    samples = np.random.choice(len(pdf), p=pdf, size=MCMC_length)
    Gjs_dim = int( Gjs[0].size**.5 )
    reconstructed_operation = np.zeros((Gjs_dim , Gjs_dim ))*(1+0j)
    gamma = np.sum(np.abs(ETAjs ))
    for s in samples:
        reconstructed_operation+= gamma*np.sign( ETAjs[s] )*Gjs[s] 
    reconstructed_operation=reconstructed_operation/MCMC_length
    return reconstructed_operation

def haar_random_unitary(n):
    """
    Generates an n x n Haar random unitary matrix.
    
    Args:
    n: An integer specifying the size of the unitary matrix.
    
    Returns:
    A complex n x n Haar random unitary matrix.
    """
    # Generate a complex Gaussian random matrix of size n x n
    X = np.random.randn(n, n) + 1j * np.random.randn(n, n)

    # Perform QR decomposition of X
    Q, R = qr(X)

    # Compute the phase factors
    D = np.diag(R) / np.abs(np.diag(R))
    P = np.diag(D)

    # Construct the Haar random unitary matrix
    U = np.dot(Q, P)

    return U

def get_HH_onenorm(reconstructed_channel, ideal_channel, nsamples = 1000, d=2):
    onenorm = 0
    for _ in range(nsamples):
        sample_haar = haar_random_unitary(d)
        # sample_haar = np.array([[ 0.38220918+0.67104003j, -0.60054779+0.20727703j],
        #                         [ 0.42175748+0.47512319j,  0.66214706-0.39741647j]])
    
        noisy_output = np.reshape(reconstructed_channel@np.ravel(sample_haar), sample_haar.shape)
        ideal_output = np.reshape(ideal_channel@np.ravel(sample_haar), sample_haar.shape)
        
        onenorm += np.sum( np.abs(noisy_output-ideal_output) )
    return onenorm/ nsamples

def get_HH_Tsallis(reconstructed_channel, ideal_channel, nsamples = 1000, alpha=0.5):
    sum_tsallis = 0
    for _ in range(nsamples):
        print(_)
        sample_haar = haar_random_unitary(2)
        noisy_output = np.reshape(reconstructed_channel@np.ravel(sample_haar), sample_haar.shape)
        ideal_output = np.reshape(ideal_channel@np.ravel(sample_haar), sample_haar.shape)
        A = scipy.linalg.fractional_matrix_power(noisy_output, alpha)
        B = scipy.linalg.fractional_matrix_power(ideal_output, 1-alpha)
        tsallis = np.abs( 1/(1-alpha)*(1- np.trace( A@B ) ) )
        sum_tsallis += tsallis

    #print( np.abs(sum_tsallis/nsamples)) 
    return sum_tsallis/nsamples

def get_HH_Fidelity(reconstructed_channel, ideal_channel, nsamples = 1000):
    sum_fidelity = 0
    for _ in range(nsamples):
        print(_)
        sample_haar = haar_random_unitary(2)

        noisy_output = np.reshape(reconstructed_channel@np.ravel(sample_haar), sample_haar.shape)

        ideal_output = sample_haar
        
        root_noisy_output = scipy.linalg.fractional_matrix_power(noisy_output, 0.5)

        f = np.trace( scipy.linalg.fractional_matrix_power(root_noisy_output @ 
                                                           ideal_output @ 
                                                           root_noisy_output, 
                                                           0.5) )
        sum_fidelity += f

    #print( np.abs(sum_tsallis/nsamples)) 
    return np.abs( 1 - sum_fidelity/nsamples)

def get_dirichlet_hellinger(eta_vec1, eta_vec2):
    # Careful: we assume here that the sum of the etas is 1 here
    from scipy.special import gamma
    eta_vec_avg = (eta_vec1+eta_vec2)*0.5
    log_gamma_eta1 = np.log( gamma(eta_vec1) )
    log_gamma_eta2 = np.log( gamma(eta_vec2) )
    log_gamma_eta_vec_avg = np.log( gamma(eta_vec_avg) )
    log_BC = np.sum( log_gamma_eta_vec_avg -0.5*log_gamma_eta1 - 0.5*log_gamma_eta2 )
    H = np.sqrt(1-np.exp(log_BC))
    return H

def estimate_eta(samples):
    # nqubits = 2
    # alpha = .5 
    #samples = samples_for_period_4[0:100]
    #samples = samples_for_period_4
    #truth = eta_vec_for_period_4
    nqubits = int( np.log( len(samples[0]) ) / np.log(4) )
    num_of_noise_parameters = 4**nqubits

    # rho input
    rho_input = random_density_matrix(2**nqubits) #haar_random_unitary(2**nqubits) 
    
    # k=0
    # for coefficients in samples[0:10]:
    #     print(k); k=k+1
        # coefficients = samples[0]
        # we are essentially doing tomogrpahy here to estimate rho_observed 
        # we assumed that we could do perfect reconstruction (which is approximately okay but not a fully correct asumption)
        
        # Set the options for the SLSQP optimizer, including ftol
    options = {'ftol': 1e-8, 'disp': True, 'maxiter':1000} #SLSQP
    coefficient_bounds = tuple((0, 1) for w in samples[0]) 

    k=0
    eta_estimated_sum = np.zeros(num_of_noise_parameters)
    eta_estimated_sum_sq = np.zeros(num_of_noise_parameters)
    eta_estimated = np.zeros(num_of_noise_parameters)
    x0=np.zeros(num_of_noise_parameters)
    # x0[0]=1
    # rho_observed = np.zeros(rho_input.shape)*(0+0j)
    for coefficients in samples:
        print(k); k=k+1
        rho_observed = state_after_depolarizing(rho_input, coefficients)
        # rho_observed /= len(samples)
        problem = {'fun': cost_function,
                   'x0': x0,
                   'args': (rho_input, rho_observed),
                   'method': 'SLSQP', # BFGS, SLSQP, trust-constr,
                   'bounds': coefficient_bounds, 
                   #'tol': 1e-8,
                   'options' : options,
                   'constraints': [
                                   #{'type': 'eq', 'fun': trace_constraint}, 
                                   {'type': 'eq', 'fun': eq_constraint_for_depol_coefficients}]
                   }
        
        result = minimize(**problem)
        eta_estimated_sum += result.x
        eta_estimated_sum_sq += (result.x)**2

    eta_estimated = eta_estimated_sum/k
    eta_estimated_std = np.sqrt( (eta_estimated_sum_sq - k*eta_estimated**2) / (k-1) )
    print("eta_estimated = ", eta_estimated, "; truth = ", truth)
    print("diff = ", np.abs(eta_estimated/truth - 1)*100)
        
    return eta_estimated, eta_estimated_std

def cost_function(x, rho_input, rho_observed):
    # x= coefficients
    # x = generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8)
    
    nqubits = int( np.sqrt(rho_input.shape[0]) )
    test_rho_at_x = state_after_depolarizing(rho_input, x)
    """Cost function to be minimized."""
    alpha_vec = [4]#[0.01, 0.1, 0.4, 4, 10]

    cost_function_value = np.zeros(len(alpha_vec ))+np.inf
    k_iter = 0
    for alpha in alpha_vec:
        #print("still working")
        A = scipy.linalg.fractional_matrix_power(test_rho_at_x, alpha)
        B = scipy.linalg.fractional_matrix_power(rho_observed, 1-alpha)
        #cost_function_value += 1/(1-alpha)*(1- np.trace( A@B ) )
        cost_function_value[k_iter]= np.abs( np.trace( rho_observed )- np.trace( A@B ) )
        k_iter = k_iter + 1
    return np.max( cost_function_value )

def get_dirichlet_samples(eta_0, nsamples=1000, eta=[]):
    if eta:
        samples = np.random.dirichlet(eta, size=nsamples)
    else:
        eta=np.zeros(16)
        eta[0] = eta_0
        eta[1:] = np.ones(15)*(1-eta[0])/(len(eta)-1)
        samples = np.random.dirichlet(eta, size=nsamples)
        #eta_estimated, eta_estimated_std = estimate_eta(samples)
    return samples, eta #, eta_estimated, eta_estimated_std
    # return samples, eta

def ineq_constraint_for_depol_coefficients1(x):
    return 1 - np.sum( x )

def ineq_constraint_for_depol_coefficients2(x):
    return np.sum( x ) - 1


def eq_constraint_for_depol_coefficients(x):
    return 1-np.sum( x )

def random_density_matrix(n): # n is the dimension, not number of qubits
    # Generate a random matrix of complex numbers
    rand_matrix = np.random.rand(n, n) + 1j * np.random.rand(n, n)

    # Ensure that the matrix is Hermitian
    hermitian_matrix = rand_matrix + rand_matrix.conj().T

    # Ensure that the matrix is positive semi-definite
    eigenvalues, eigenvectors = np.linalg.eig(hermitian_matrix)
    positive_eigenvalues = np.maximum(eigenvalues, 0)
    positive_semidefinite_matrix = eigenvectors.dot(np.diag(positive_eigenvalues)).dot(eigenvectors.T.conj())

    # Normalize the matrix
    normalized_matrix = positive_semidefinite_matrix / np.trace(positive_semidefinite_matrix)
    return normalized_matrix

def generate_kronecker_products():
    # Kronecker products of Pauli matrices
    #kronecker_products_dim1
    X = np.array([[0, 1],[1, 0]])
    Y = np.array([[0, complex(0,-1)],[complex(0, 1), 0]])
    Z = np.array([[1, 0],[0, -1]])
    I = np.array([[1,0],[0,1]])
    pauli_map = {'I':I, 'X':X, 'Y':Y, 'Z':Z}
    
    #kronecker_products_dim1
    kronecker_products_dim1={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        kronecker_products_dim1[k]={}
        label = pauli1
        pauli1_val = pauli_map[ pauli1 ]
        value = pauli1_val
        value_adjoint = np.conj( value ).T #pauli1_val
        kronecker_products_dim1[k]['label'] = label
        kronecker_products_dim1[k]['value'] = value
        kronecker_products_dim1[k]['value_adjoint'] = value_adjoint
        k=k+1
            
    
    #kronecker_products_dim2
    kronecker_products_dim2={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        for pauli2 in ('I', 'X', 'Y', 'Z'):
            kronecker_products_dim2[k]={}
            label = pauli1 + pauli2
            pauli1_val = pauli_map[ pauli1 ]
            pauli2_val = pauli_map[ pauli2 ]
            value = np.kron(pauli1_val, pauli2_val)
            value_adjoint = np.conj( value ).T #np.kron(pauli2_val, pauli1_val)
            kronecker_products_dim2[k]['label'] = label
            kronecker_products_dim2[k]['value'] = value
            kronecker_products_dim2[k]['value_adjoint'] = value_adjoint
            k=k+1
            
    #kronecker_products_dim3
    kronecker_products_dim3={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        for pauli2 in ('I', 'X', 'Y', 'Z'):
            for pauli3 in ('I', 'X', 'Y', 'Z'):
                kronecker_products_dim3[k]={}
                label = pauli1 + pauli2 + pauli3
                pauli1_val = pauli_map[ pauli1 ]
                pauli2_val = pauli_map[ pauli2 ]
                pauli3_val = pauli_map[ pauli3 ]            
                value = np.kron(np.kron(pauli1_val, pauli2_val), pauli3_val)
                value_adjoint = np.conj( value ).T #np.kron(np.kron(pauli3_val, pauli2_val), pauli1_val)
                kronecker_products_dim3[k]['label'] = label
                kronecker_products_dim3[k]['value'] = value
                kronecker_products_dim3[k]['value_adjoint'] = value_adjoint
                k=k+1
    
    return kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3


# generate num_of_noise_parameters which sum to 1
def generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8):
    coefficients = np.random.uniform(0, 1, num_of_noise_parameters)
    coefficients = coefficients/np.sum(coefficients)*sum_of_terms
    return coefficients

# generate the impact of the depolarizing noise
def state_after_depolarizing(rho, coefficients):
    # give error if there is mismatch in rho, coefficients, nqubits (later)
    nqubits = int( np.sqrt(rho.shape[0]) )
    result = np.zeros((2**nqubits,2**nqubits))*complex(0,0)
    for i in range(len(coefficients)):
        if nqubits == 1:
            result+= coefficients[i]*kronecker_products_dim1[i]['value']@rho@kronecker_products_dim1[i]['value_adjoint']
        if nqubits == 2:
            result+= coefficients[i]*kronecker_products_dim2[i]['value']@rho@kronecker_products_dim2[i]['value_adjoint']
        if nqubits == 3:
            result+= coefficients[i]*kronecker_products_dim3[i]['value']@rho@kronecker_products_dim3[i]['value_adjoint']

    return result 

def dirichlet_random_numbers():
    """
        with open('/home/samudra/dirichlet_random_numbers.pkl', 'wb') as f:
            pickle.dump([random_numbers], f, protocol=pickle.HIGHEST_PROTOCOL)
            
        with open('/home/samudra/dirichlet_random_numbers.pkl', 'rb') as f:
            all_data = pickle.load(f)
    """
    vals_strings= []
    random_numbers = []
    while(1):
        MAX_SAMPLES = 100_000
        x0 = np.random.uniform(0.01, 0.99, 16)
        x0=x0/np.sum(x0)
        min_index = np.nanargmin(x0) #print(x0[min_index]) #find smallest index
        sum_others = 0
        for i in range(16):    
            if i != min_index:
                x0[i] = round(x0[i], 2)
                sum_others +=x0[i] 
        x0[min_index] = round(1 - sum_others,2) #increase smallest

        break_flag=0
        for element in x0:
            if element >=1 or element <= 0:
                #print("error: unsuccessful")
                break_flag=1
                
        if break_flag:
            continue
        s=''
        for i in range(16):
            s+=str(x0[i])
        if s not in vals_strings:
            vals_strings.append(s)
            random_numbers.append(x0)
        if len(vals_strings)==MAX_SAMPLES:
            break
        print(len(vals_strings)/MAX_SAMPLES)

    return random_numbers

def bayesian_MAP_cost_function(x_temp, C, old_ETAjs):
    Gjs_for_x_temp= get_Gj_from_Pauli_coeffs(x_temp, basis_circuits, n=2 )
    reconstructed_HH_for_x_temp = get_recovered_information_after_one_block(old_ETAjs, Gjs_for_x_temp)
    rho_out_vec_for_x_temp = reconstructed_HH_for_x_temp @ rho_in_raveled
    rho_out = np.reshape(rho_out_vec_for_x_temp, (4, 4))
        
    hist_noisy_for_x_temp = []
    for key in ("00", "01", "10", "11"):
        hist_noisy_for_x_temp.append( np.abs(np.trace( projection_operator[key] @ rho_out ) ))

    log_trace_probability = np.zeros(2**nqubits)
    for i in range(4):
        log_trace_probability[i] = C[i]*np.log( hist_noisy_for_x_temp[i] )
     
    log_likelihood = np.sum(log_trace_probability)
    log_prior = np.sum( (pauli_coeffs[0]-1)*np.log(x_temp) )
    log_posterior =  log_likelihood + log_prior
    return -log_posterior, log_likelihood
    # return -log_posterior # note that this is slow and so passing it to an optimizer is very inefficient

def get_hellinger_discrete_distributions(dist1, dist2):
    return np.sqrt( 1 -np.sum(np.sqrt(dist1)*np.sqrt(dist2)))

def get_reconstructed_HH(pauli_coefficients, basis_circuits, n=2, ETAjs = [], true_pauli_coefficients=[]):

    Gjs = get_Gj_from_Pauli_coeffs(pauli_coefficients, basis_circuits, n=2 )

    if not ETAjs:
        ETAjs = get_ETAjs_from_Gjs(Gjs, basis_circuits, ideal_operation)

    if np.sum(true_pauli_coefficients):
        true_Gjs = get_Gj_from_Pauli_coeffs(true_pauli_coefficients, basis_circuits, n=2 )
        reconstructed_HH = get_recovered_information_after_one_block(ETAjs, true_Gjs )        
    else:
        reconstructed_HH = get_recovered_information_after_one_block(ETAjs, Gjs)
    return reconstructed_HH, Gjs, ETAjs

def get_hist_noisy(reconstructed_HH):
    rho_out_vec = reconstructed_HH @ rho_in_raveled
    output_rho = np.reshape(rho_out_vec, (4, 4))
    hist_noisy = []
    for key in ("00", "01", "10", "11"):
        hist_noisy.append( np.abs(np.trace( projection_operator[key] @ output_rho  ) ))
    hist_noisy = np.array(hist_noisy)
    hist_noisy /= np.sum(hist_noisy)
    return hist_noisy 

# def get_simple_dirichlet_grid(pauli_coeffs, nsamples=100):    
#     samples = []
#     for i in range(5):
#         samples.append( np.random.dirichlet(pauli_coeffs[i], size=nsamples) )

#     simple_dirichlet_grid = np.zeros((500, 16))
#     for i in range(len(samples)):
#         for j in range(len(samples[i])):
#             simple_dirichlet_grid[i*100+j] = samples[i][j]

#     return simple_dirichlet_grid, samples

# def get_simple_dirichlet_grid():
#     simple_dirichlet_grid = []
#     for first in np.arange(0.1, 1.00, .01):
#         vec = np.zeros(16)
#         vec[0]=first
#         for i in np.arange(1,16):
#             vec[i]=(1-first)/16
#         simple_dirichlet_grid.append(vec)
#     return simple_dirichlet_grid

# true_x=pauli_coeffs[1]
# old_ETAjs=ETAjs_0
# L = 1000_000

def get_estimated_x(true_x, old_ETAjs, L = 1000_000):      
    new_Gjs= get_Gj_from_Pauli_coeffs(true_x, basis_circuits, n=2 )
    reconstructed_HH_using_old_ETAjs = get_recovered_information_after_one_block(old_ETAjs, 
                                                                                 new_Gjs)
    rho_out_vec = reconstructed_HH_using_old_ETAjs @ rho_in_raveled
    output_rho = np.reshape(rho_out_vec, (4, 4))
    hist_noisy_pior_under_true_x = []
    for key in ("00", "01", "10", "11"):
        hist_noisy_pior_under_true_x.append( np.abs(np.trace( projection_operator[key] @ output_rho  ) ))
    
    # generate test data
    data = np.array( random.choices([0, 1, 2, 3], np.abs(hist_noisy_pior_under_true_x), k=L) )
    C = np.zeros(2**nqubits)
    for i in range(4):
        C[i] = np.sum(data==i)
    
    # cost function for Bayesian inference
    cost_function_val = np.zeros(MAX_SAMPLES)
    log_likelihood = np.zeros(MAX_SAMPLES)
    for i in range( MAX_SAMPLES ):
        print(i/MAX_SAMPLES)
        cost_function_val[i], log_likelihood[i] = bayesian_MAP_cost_function(simple_dirichlet_grid[i], C, old_ETAjs)
    
    prediction_index = np.argmin(cost_function_val)
    estimated_x= simple_dirichlet_grid[prediction_index]
    
    # plt.plot(log_likelihood)
    # plt.plot(cost_function_val)
    # estimation_error = np.sum(np.abs(estimated_x-true_x) )/16
    # print( estimation_error  )
    return estimated_x, log_likelihood, cost_function_val

def print_variable_name(var):
    for name, obj in inspect.getmembers(inspect.currentframe().f_back):
        if obj is var:
            print(name)
            break

def get_pickle_dict():
    # save all data as pickle
    parameters_to_pickle = """T1_vec_qubit0,
        T1_vec_qubit1,
        T2_vec_qubit0,
        T2_vec_qubit1,
        pauli_coeffs, 
        simple_dirichlet_grid, 
        MAX_SAMPLES,
        hellinger, 
        hist_ideal,
        basis_circuits, 
        ideal_operation, 
        reconstructed_HH_0, 
        stale_HH_1, 
        stale_HH_2, 
        stale_HH_3, 
        stale_HH_4,
        hist_noisy_0, 
        noisy_hist_wrong_1, 
        noisy_hist_wrong_2, 
        noisy_hist_wrong_3, 
        noisy_hist_wrong_4,
        hellinger_dist_0_ideal, 
        hellinger_dist_1_wrong_ideal, 
        hellinger_dist_2_wrong_ideal, 
        hellinger_dist_3_wrong_ideal, 
        hellinger_dist_4_wrong_ideal, 
        estimated_x_1, 
        log_likelihood_1, 
        cost_function_val_1,
        estimated_x_2, 
        log_likelihood_2, 
        cost_function_val_2,
        estimated_x_3, 
        log_likelihood_3, 
        cost_function_val_3,
        estimated_x_4, 
        log_likelihood_4, 
        cost_function_val_4,
        updated_Gjs_1, 
        ETAjs_1,
        updated_Gjs_2, 
        ETAjs_2,
        updated_Gjs_3, 
        ETAjs_3,
        updated_Gjs_4, 
        ETAjs_4,                        
        updated_HH_1, 
        noisy_hist_better_1, 
        hellinger_dist_1_better_ideal,
        updated_HH_2, 
        noisy_hist_better_2, 
        hellinger_dist_2_better_ideal,
        updated_HH_3, 
        noisy_hist_better_3, 
        hellinger_dist_3_better_ideal,
        updated_HH_4, 
        noisy_hist_better_4, 
        hellinger_dist_4_better_ideal"""
    
    parameters_to_pickle_vals = [
        T1_vec_qubit0,
        T1_vec_qubit1,
        T2_vec_qubit0,
        T2_vec_qubit1,
        pauli_coeffs, 
        simple_dirichlet_grid, 
        MAX_SAMPLES,
        hellinger, 
        hist_ideal,
        basis_circuits, 
        ideal_operation, 
        reconstructed_HH_0, 
        stale_HH_1, 
        stale_HH_2, 
        stale_HH_3, 
        stale_HH_4,
        hist_noisy_0, 
        noisy_hist_wrong_1, 
        noisy_hist_wrong_2, 
        noisy_hist_wrong_3, 
        noisy_hist_wrong_4,
        hellinger_dist_0_ideal, 
        hellinger_dist_1_wrong_ideal, 
        hellinger_dist_2_wrong_ideal, 
        hellinger_dist_3_wrong_ideal, 
        hellinger_dist_4_wrong_ideal, 
        estimated_x_1, 
        log_likelihood_1, 
        cost_function_val_1,
        estimated_x_2, 
        log_likelihood_2, 
        cost_function_val_2,
        estimated_x_3, 
        log_likelihood_3, 
        cost_function_val_3,
        estimated_x_4, 
        log_likelihood_4, 
        cost_function_val_4,
        updated_Gjs_1, 
        ETAjs_1,
        updated_Gjs_2, 
        ETAjs_2,
        updated_Gjs_3, 
        ETAjs_3,
        updated_Gjs_4, 
        ETAjs_4,                        
        updated_HH_1, 
        noisy_hist_better_1, 
        hellinger_dist_1_better_ideal,
        updated_HH_2, 
        noisy_hist_better_2, 
        hellinger_dist_2_better_ideal,
        updated_HH_3, 
        noisy_hist_better_3, 
        hellinger_dist_3_better_ideal,
        updated_HH_4, 
        noisy_hist_better_4, 
        hellinger_dist_4_better_ideal]
        
    # Split the string into individual words
    parameters_to_pickle=parameters_to_pickle.replace("\n","")
    parameters_to_pickle=parameters_to_pickle.replace(" ","")
    my_words = parameters_to_pickle.split(',')
    
    my_dict = {}
    for i in range(len(parameters_to_pickle_vals)):
        my_dict[my_words[i] ] =parameters_to_pickle_vals[i]
    return my_dict




==> code/config_old_apr22_2023_5pm.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Apr 19 11:15:33 2023

@author: samudra
"""

import numpy as np
import matplotlib.pyplot as plt
import seaborn as sns
from scipy.linalg import qr
import scipy
from scipy.optimize import minimize


import qiskit # Frontend library
from qiskit.quantum_info import Kraus
from qiskit.quantum_info import Pauli

from mitiq import pec  # Probabilistic error cancellation module
# from mitiq.pec.representations import local_depolarizing_kraus
from mitiq.pec.channels import kraus_to_super
# from mitiq import Executor
# from mitiq.interface.mitiq_qiskit import execute_with_noise, initialized_depolarizing_noise
# from mitiq.pec.representations.depolarizing import represent_operation_with_local_depolarizing_noise
from mitiq.pec.representations import find_optimal_representation

class Elements(object):
    def __init__(self, name="noisy_operations_with_elements", elements=None):
        self.name = name
        self.elements = elements
          
pauli_I = Pauli('I')
pauli_X = Pauli('X')
pauli_Y = Pauli('Y')
pauli_Z = Pauli('Z')
pauli_I_matrix = pauli_I.to_matrix()
pauli_X_matrix = pauli_X.to_matrix()
pauli_Y_matrix = pauli_Y.to_matrix()
pauli_Z_matrix = pauli_Z.to_matrix()


pauli_matrices = {}
pauli_matrices['I'] = pauli_I_matrix
pauli_matrices['X'] = pauli_X_matrix
pauli_matrices['Y'] = pauli_Y_matrix
pauli_matrices['Z'] = pauli_Z_matrix

pauli_2D_strings = ["II", "IX", "IY", "IZ",
                 "XI", "XX", "XY", "XZ",
                 "YI", "YX", "YY", "YZ",
                 "ZI", "ZX", "ZY", "ZZ",]


def get_pauli_channel_coefficients(t_circuit, T1, T2):
    x1 = 0.25*(1-np.exp(- (t_circuit) /T1))
    x2 = x1 
    x3 = 0.25*(1 + np.exp(-t_circuit/T1) - 2*np.exp(-t_circuit/T2) )
    x0 = 1-x1-x2-x3
    return (x0, x1, x2, x3)

def basis_circuit_design(ckt, pauli_string='II', qubit_num=0):

    if pauli_string[qubit_num] == 'I':
        ckt.id(qubit_num)
    if pauli_string[qubit_num] == 'X':
        ckt.x(qubit_num)
    if pauli_string[qubit_num] == 'Y':
        ckt.y(qubit_num)
    if pauli_string[qubit_num] == 'Z':
        ckt.z(qubit_num)

    return ckt

def get_noisy_basis_circuits_for_HH(n=1):
    if n==1:
        #ideal_operation
        ideal_operation = qiskit.QuantumCircuit(1)
        ideal_operation.id(0)
        
        # quantum memory basis circuits
        basis_circuit_qRAM = qiskit.QuantumCircuit(1)
        basis_circuit_qRAM.id(0)
        
        basis_circuit_qRAMx = qiskit.QuantumCircuit(1)
        basis_circuit_qRAMx.id(0)
        basis_circuit_qRAMx.x(0)
        
        basis_circuit_qRAMy = qiskit.QuantumCircuit(1)
        basis_circuit_qRAMy.id(0)
        basis_circuit_qRAMy.y(0)
        
        basis_circuit_qRAMz = qiskit.QuantumCircuit(1)
        basis_circuit_qRAMz.id(0)
        basis_circuit_qRAMz.z(0)
        
        basis_circuits = [basis_circuit_qRAM, basis_circuit_qRAMx, basis_circuit_qRAMy, basis_circuit_qRAMz] 
        
    if n==2:
        #ideal_operation
        ideal_operation = qiskit.QuantumCircuit(2)
        ideal_operation.id(0)
        ideal_operation.id(1)
        
        
        basis_circuits = [None for _ in range(16)]
        pauli_2D_strings = ["II", "IX", "IY", "IZ",
                         "XI", "XX", "XY", "XZ",
                         "YI", "YX", "YY", "YZ",
                         "ZI", "ZX", "ZY", "ZZ",]
        
        for i in range(16):
            basis_circuits[i] = qiskit.QuantumCircuit(2)
            basis_circuits[i] = basis_circuit_design(ckt=basis_circuits[i], 
                                                     pauli_string=pauli_2D_strings[i], 
                                                     qubit_num=0)
            basis_circuits[i] = basis_circuit_design(ckt=basis_circuits[i], 
                                                     pauli_string=pauli_2D_strings[i], 
                                                     qubit_num=1)        
        # for c in basis_circuits:
        #     print(c)
        return basis_circuits, ideal_operation

def get_Gj_from_Pauli_coeffs(probabilities, basis_circuits, n=1):

    if n==1:
        #probabilities = [1-3*0.2/4, 0.2/4, 0.2/4, 0.2/4] 
        kraus_ops = Kraus([
            np.sqrt(probabilities[0]) * pauli_I_matrix,
            np.sqrt(probabilities[1]) * pauli_X_matrix,
            np.sqrt(probabilities[2]) * pauli_Y_matrix,
            np.sqrt(probabilities[3]) * pauli_Z_matrix,
            ])
        # print(kraus_ops)
        pauli_channel_super = kraus_to_super( kraus_ops.data )
            
        # Define the superoperator matrix of each noisy operation
        super_matrices = [
            pauli_channel_super @ kraus_to_super([qiskit.quantum_info.Operator(c).data]) 
            for c in basis_circuits
        ]

    if n==2:

        
        k = 0
        channel_terms=[]
        for pauli_string in pauli_2D_strings:
            val = np.sqrt(probabilities[k]) * \
                  np.kron( pauli_matrices[ pauli_string[0] ],
                           pauli_matrices[ pauli_string[1] ])
            channel_terms.append(val)
            k=k+1
                
        kraus_ops = Kraus(channel_terms)
        # print(kraus_ops)
        pauli_channel_super = kraus_to_super( kraus_ops.data )
            
        # Define the superoperator matrix of each noisy operation
        super_matrices = [
            pauli_channel_super @ kraus_to_super([qiskit.quantum_info.Operator(c).data]) 
            for c in basis_circuits
        ]
        
    return super_matrices

def get_ETAjs_from_Gjs(Gjs, basis_circuits, ideal_operation):
    # Define NoisyOperation objects combining circuits with channel matrices
    noisy_operations = [
        pec.NoisyOperation(circuit=c, channel_matrix=m)
        for c, m in zip(basis_circuits, Gjs)
    ]
    # print(f"{len(noisy_operations)} NoisyOperation objects defined.")
    noisy_operations_with_elements = Elements()
    noisy_operations_with_elements.elements= noisy_operations
    qRAM_rep = find_optimal_representation(ideal_operation, noisy_operations_with_elements)
    return qRAM_rep.coeffs

def get_recovered_information_after_one_block(ETAjs, Gjs, MCMC_length = 1000_000):
    signs = np.sign( ETAjs )
    pdf = np.array( [abs(eta) for eta in ETAjs ] )
    pdf = pdf/sum(pdf)
    samples = np.random.choice(len(pdf), p=pdf, size=MCMC_length)
    Gjs_dim = int( Gjs[0].size**.5 )
    reconstructed_operation = np.zeros((Gjs_dim , Gjs_dim ))*(1+0j)
    gamma = np.sum(np.abs(ETAjs ))
    for s in samples:
        reconstructed_operation+= gamma*np.sign( ETAjs[s] )*Gjs[s] 
    reconstructed_operation=reconstructed_operation/MCMC_length
    return reconstructed_operation

def haar_random_unitary(n):
    """
    Generates an n x n Haar random unitary matrix.
    
    Args:
    n: An integer specifying the size of the unitary matrix.
    
    Returns:
    A complex n x n Haar random unitary matrix.
    """
    # Generate a complex Gaussian random matrix of size n x n
    X = np.random.randn(n, n) + 1j * np.random.randn(n, n)

    # Perform QR decomposition of X
    Q, R = qr(X)

    # Compute the phase factors
    D = np.diag(R) / np.abs(np.diag(R))
    P = np.diag(D)

    # Construct the Haar random unitary matrix
    U = np.dot(Q, P)

    return U

def get_memory_onenorm(reconstructed_channel, ideal_channel, nsamples = 1000, d=2):
    onenorm = 0
    for _ in range(nsamples):
        sample_haar = haar_random_unitary(d)
        # sample_haar = np.array([[ 0.38220918+0.67104003j, -0.60054779+0.20727703j],
        #                         [ 0.42175748+0.47512319j,  0.66214706-0.39741647j]])
    
        noisy_output = np.reshape(reconstructed_channel@np.ravel(sample_haar), sample_haar.shape)
        ideal_output = np.reshape(ideal_channel@np.ravel(sample_haar), sample_haar.shape)
        
        onenorm += np.sum( np.abs(noisy_output-ideal_output) )
    return onenorm/ nsamples

def get_memory_Tsallis(reconstructed_channel, ideal_channel, nsamples = 1000, alpha=0.5):
    sum_tsallis = 0
    for _ in range(nsamples):
        print(_)
        sample_haar = haar_random_unitary(2)
        noisy_output = np.reshape(reconstructed_channel@np.ravel(sample_haar), sample_haar.shape)
        ideal_output = np.reshape(ideal_channel@np.ravel(sample_haar), sample_haar.shape)
        A = scipy.linalg.fractional_matrix_power(noisy_output, alpha)
        B = scipy.linalg.fractional_matrix_power(ideal_output, 1-alpha)
        tsallis = np.abs( 1/(1-alpha)*(1- np.trace( A@B ) ) )
        sum_tsallis += tsallis

    #print( np.abs(sum_tsallis/nsamples)) 
    return sum_tsallis/nsamples

def get_memory_Fidelity(reconstructed_channel, ideal_channel, nsamples = 1000):
    sum_fidelity = 0
    for _ in range(nsamples):
        print(_)
        sample_haar = haar_random_unitary(2)

        noisy_output = np.reshape(reconstructed_channel@np.ravel(sample_haar), sample_haar.shape)

        ideal_output = sample_haar
        
        root_noisy_output = scipy.linalg.fractional_matrix_power(noisy_output, 0.5)

        f = np.trace( scipy.linalg.fractional_matrix_power(root_noisy_output @ 
                                                           ideal_output @ 
                                                           root_noisy_output, 
                                                           0.5) )
        sum_fidelity += f

    #print( np.abs(sum_tsallis/nsamples)) 
    return np.abs( 1 - sum_fidelity/nsamples)

def get_dirichlet_hellinger(eta_vec1, eta_vec2):
    # Careful: we assume here that the sum of the etas is 1 here
    from scipy.special import gamma
    #eta_vec1=eta_vec_for_period_0 
    #eta_vec2=eta_vec_for_period_4
    eta_vec_avg = (eta_vec1+eta_vec2)*0.5
    log_gamma_eta1 = np.log( gamma(eta_vec1) )
    log_gamma_eta2 = np.log( gamma(eta_vec2) )
    log_gamma_eta_vec_avg = np.log( gamma(eta_vec_avg) )
    log_BC = np.sum( log_gamma_eta_vec_avg -0.5*log_gamma_eta1 - 0.5*log_gamma_eta2 )
    H = np.sqrt(1-np.exp(log_BC))
    return H

def estimate_eta(samples):
    # nqubits = 2
    # alpha = .5 
    #samples = samples_for_period_4[0:100]
    #samples = samples_for_period_4
    #truth = eta_vec_for_period_4
    nqubits = int( np.log( len(samples[0]) ) / np.log(4) )
    num_of_noise_parameters = 4**nqubits

    # rho input
    rho_input = random_density_matrix(2**nqubits) #haar_random_unitary(2**nqubits) 
    
    # k=0
    # for coefficients in samples[0:10]:
    #     print(k); k=k+1
        # coefficients = samples[0]
        # we are essentially doing tomogrpahy here to estimate rho_observed 
        # we assumed that we could do perfect reconstruction (which is approximately okay but not a fully correct asumption)
        
        # Set the options for the SLSQP optimizer, including ftol
    options = {'ftol': 1e-8, 'disp': True, 'maxiter':1000} #SLSQP
    coefficient_bounds = tuple((0, 1) for w in samples[0]) 

    k=0
    eta_estimated_sum = np.zeros(num_of_noise_parameters)
    eta_estimated_sum_sq = np.zeros(num_of_noise_parameters)
    eta_estimated = np.zeros(num_of_noise_parameters)
    x0=np.zeros(num_of_noise_parameters)
    # x0[0]=1
    # rho_observed = np.zeros(rho_input.shape)*(0+0j)
    for coefficients in samples:
        print(k); k=k+1
        rho_observed = state_after_depolarizing(rho_input, coefficients)
        # rho_observed /= len(samples)
        problem = {'fun': cost_function,
                   'x0': x0,
                   'args': (rho_input, rho_observed),
                   'method': 'SLSQP', # BFGS, SLSQP, trust-constr,
                   'bounds': coefficient_bounds, 
                   #'tol': 1e-8,
                   'options' : options,
                   'constraints': [
                                   #{'type': 'eq', 'fun': trace_constraint}, 
                                   {'type': 'eq', 'fun': eq_constraint_for_depol_coefficients}]
                   }
        
        result = minimize(**problem)
        eta_estimated_sum += result.x
        eta_estimated_sum_sq += (result.x)**2

    eta_estimated = eta_estimated_sum/k
    eta_estimated_std = np.sqrt( (eta_estimated_sum_sq - k*eta_estimated**2) / (k-1) )
    print("eta_estimated = ", eta_estimated, "; truth = ", truth)
    print("diff = ", np.abs(eta_estimated/truth - 1)*100)
        
    return eta_estimated, eta_estimated_std

def cost_function(x, rho_input, rho_observed):
    # x= coefficients
    # x = generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8)
    
    nqubits = int( np.sqrt(rho_input.shape[0]) )
    test_rho_at_x = state_after_depolarizing(rho_input, x)
    """Cost function to be minimized."""
    alpha_vec = [4]#[0.01, 0.1, 0.4, 4, 10]

    cost_function_value = np.zeros(len(alpha_vec ))+np.inf
    k_iter = 0
    for alpha in alpha_vec:
        #print("still working")
        A = scipy.linalg.fractional_matrix_power(test_rho_at_x, alpha)
        B = scipy.linalg.fractional_matrix_power(rho_observed, 1-alpha)
        #cost_function_value += 1/(1-alpha)*(1- np.trace( A@B ) )
        cost_function_value[k_iter]= np.abs( np.trace( rho_observed )- np.trace( A@B ) )
        k_iter = k_iter + 1
    return np.max( cost_function_value )

def get_dirichlet_samples(eta_0, nsamples=1000):
    eta=np.zeros(16)
    eta[0] = eta_0
    eta[1:] = np.ones(15)*(1-eta[0])/(len(eta)-1)
    samples = np.random.dirichlet(eta, size=nsamples)
    #eta_estimated, eta_estimated_std = estimate_eta(samples)
    return samples, eta #, eta_estimated, eta_estimated_std
    # return samples, eta

def eq_constraint_for_depol_coefficients(x):
    return 1-np.sum( x )

def random_density_matrix(n): # n is the dimension, not number of qubits
    # Generate a random matrix of complex numbers
    rand_matrix = np.random.rand(n, n) + 1j * np.random.rand(n, n)

    # Ensure that the matrix is Hermitian
    hermitian_matrix = rand_matrix + rand_matrix.conj().T

    # Ensure that the matrix is positive semi-definite
    eigenvalues, eigenvectors = np.linalg.eig(hermitian_matrix)
    positive_eigenvalues = np.maximum(eigenvalues, 0)
    positive_semidefinite_matrix = eigenvectors.dot(np.diag(positive_eigenvalues)).dot(eigenvectors.T.conj())

    # Normalize the matrix
    normalized_matrix = positive_semidefinite_matrix / np.trace(positive_semidefinite_matrix)
    return normalized_matrix

def generate_kronecker_products():
    # Kronecker products of Pauli matrices
    #kronecker_products_dim1
    X = np.array([[0, 1],[1, 0]])
    Y = np.array([[0, complex(0,-1)],[complex(0, 1), 0]])
    Z = np.array([[1, 0],[0, -1]])
    I = np.array([[1,0],[0,1]])
    pauli_map = {'I':I, 'X':X, 'Y':Y, 'Z':Z}
    
    #kronecker_products_dim1
    kronecker_products_dim1={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        kronecker_products_dim1[k]={}
        label = pauli1
        pauli1_val = pauli_map[ pauli1 ]
        value = pauli1_val
        value_adjoint = np.conj( value ).T #pauli1_val
        kronecker_products_dim1[k]['label'] = label
        kronecker_products_dim1[k]['value'] = value
        kronecker_products_dim1[k]['value_adjoint'] = value_adjoint
        k=k+1
            
    
    #kronecker_products_dim2
    kronecker_products_dim2={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        for pauli2 in ('I', 'X', 'Y', 'Z'):
            kronecker_products_dim2[k]={}
            label = pauli1 + pauli2
            pauli1_val = pauli_map[ pauli1 ]
            pauli2_val = pauli_map[ pauli2 ]
            value = np.kron(pauli1_val, pauli2_val)
            value_adjoint = np.conj( value ).T #np.kron(pauli2_val, pauli1_val)
            kronecker_products_dim2[k]['label'] = label
            kronecker_products_dim2[k]['value'] = value
            kronecker_products_dim2[k]['value_adjoint'] = value_adjoint
            k=k+1
            
    #kronecker_products_dim3
    kronecker_products_dim3={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        for pauli2 in ('I', 'X', 'Y', 'Z'):
            for pauli3 in ('I', 'X', 'Y', 'Z'):
                kronecker_products_dim3[k]={}
                label = pauli1 + pauli2 + pauli3
                pauli1_val = pauli_map[ pauli1 ]
                pauli2_val = pauli_map[ pauli2 ]
                pauli3_val = pauli_map[ pauli3 ]            
                value = np.kron(np.kron(pauli1_val, pauli2_val), pauli3_val)
                value_adjoint = np.conj( value ).T #np.kron(np.kron(pauli3_val, pauli2_val), pauli1_val)
                kronecker_products_dim3[k]['label'] = label
                kronecker_products_dim3[k]['value'] = value
                kronecker_products_dim3[k]['value_adjoint'] = value_adjoint
                k=k+1
    
    return kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3


# generate num_of_noise_parameters which sum to 1
def generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8):
    coefficients = np.random.uniform(0, 1, num_of_noise_parameters)
    coefficients = coefficients/np.sum(coefficients)*sum_of_terms
    return coefficients

# generate the impact of the depolarizing noise
def state_after_depolarizing(rho, coefficients):
    # give error if there is mismatch in rho, coefficients, nqubits (later)
    nqubits = int( np.sqrt(rho.shape[0]) )
    result = np.zeros((2**nqubits,2**nqubits))*complex(0,0)
    for i in range(len(coefficients)):
        if nqubits == 1:
            result+= coefficients[i]*kronecker_products_dim1[i]['value']@rho@kronecker_products_dim1[i]['value_adjoint']
        if nqubits == 2:
            result+= coefficients[i]*kronecker_products_dim2[i]['value']@rho@kronecker_products_dim2[i]['value_adjoint']
        if nqubits == 3:
            result+= coefficients[i]*kronecker_products_dim3[i]['value']@rho@kronecker_products_dim3[i]['value_adjoint']

    return result 



==> code/depol_coeff_estimation.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sat Apr  1 16:08:03 2023

@author: samudra
"""
import numpy as np


#######################################
# get the BV cirucit time
#######################################
TIME_U1 = 0   # virtual gate
TIME_U2 = 50  # (single X90 pulse)
TIME_U3 = 100 # (two X90 pulses)
TIME_CX = 300
TIME_RESET = 1000  # 1 microsecond
TIME_MEASURE = 1000 # 1 microsecond
t_circuit = 2*TIME_U3 + TIME_CX + TIME_MEASURE #careful
t_circuit = 100*1e-6 # discuss this with Travis

#######################################
# import T1 T2 time-series for 4 qubits
# for now use Belem and repeat (you will need to make it consistent with washington before submission)
#######################################
from qiskit import IBMQ, Aer
IBMQ.load_account()

# T1 time series
from qiskit.result import marginal_counts
backend = provider.get_backend('ibmq_belem')

delay_in_sec = 50e-6

job_id='639f6b8605888e477899a3a0'
job = backend.retrieve_job(job_id)
real_results = job.result().get_counts()
T1_real = np.zeros(num_circuits)
for k in np.arange(num_circuits): # 1 milli second variability
    T1_real[k] = np.abs( 1/np.log( marginal_counts(real_results, indices=[k])['1']/num_shots )*delay_in_sec )
    print(k)

# T2 time series
job_id='639f6bb0d23e95670a033a0f'; num_circuits=1000; num_shots=8192 #Dec 19, 10:05PM 2022
job = backend.retrieve_job(job_id)
real_results = job.result()
T2_real = {}
T2_real[0] = np.zeros(num_circuits)
T2_real[1] = np.zeros(num_circuits)
q_list = np.array([0, 1])

# can you clean up the messy code below
for q in q_list:
    k=0
    for ckt_num in np.arange(num_circuits*q, num_circuits*(q+1)): # 1 milli second variability
        if len(q_list)>1:
            counts_dict = marginal_counts(real_results, indices=[ckt_num]).get_counts()
        else:
            counts_dict = marginal_counts(real_results, indices=[ckt_num])
        if '1' in counts_dict.keys():
            number_of_ones = counts_dict['1']
            T2_real[q][k] = np.abs( 1/np.log( number_of_ones/num_shots )*delay_in_sec )
        else:
            number_of_ones = 0
            T2_real[q][k] = 0
        k=k+1
        print(k)

T1 = {}; T2 = {}
T1['q0'] = T1_real
T1['q1'] = T1_real
T1['q2'] = T1_real
T2['q0'] = T2_real[0]
T2['q1'] = T2_real[1]
T2['q2'] = T2_real[1]

#######################################
# get x0 x1 x2 x3 ts
# get (x0 x1 x2 x3) tensor (x0 x1 x2 x3) tensor (x0 x1 x2 x3) = (x0 ... x63)
# not we are doing separable depolarizing channel here
#######################################
x1 = {}; x2 ={}; x3 = {}; x0 = {}
for qubit in ('q0', 'q1', 'q2'):
    x1[qubit] = 0.25*(1-np.exp(- (t_circuit) /T1[qubit]))
    x2[qubit] = x1[qubit]
    x3[qubit] = 0.25*(1 + np.exp(-t_circuit/T1[qubit]) - 2*np.exp(-t_circuit/T2[qubit]) )
    x0[qubit] = 1-x1[qubit]-x2[qubit]-x3[qubit]

import itertools
depol_vector_x_register={}
for i in range(len( x1['q0'] )):
    # Define the three vectors
    qubit = 'q0'; depol_vector_x_q0 = [x0[qubit][i], x1[qubit][i], x2[qubit][i], x3[qubit][i]];
    qubit = 'q1'; depol_vector_x_q1 = [x0[qubit][i], x1[qubit][i], x2[qubit][i], x3[qubit][i]];
    qubit = 'q2'; depol_vector_x_q2 = [x0[qubit][i], x1[qubit][i], x2[qubit][i], x3[qubit][i]];
    # Calculate the direct product using itertools.product
    direct_product = list(itertools.product(depol_vector_x_q0, depol_vector_x_q2, depol_vector_x_q2))
    depol_vector_x_register[i] = [np.prod( direct_product[k] ) for k in range(len(direct_product))]

#######################################
# plot the time-series for the 64 elements
#######################################
import matplotlib.pyplot as plt
number_of_depol_coeffs = 64
#fig, ax = plt.subplots(nrows=2, sharex=True, subplot_kw=dict(frameon=False)) # frameon=False removes frames
# ymin = np.min( [np.min( depol_vector_x_register[i] ) for i in range(len(depol_vector_x_register))] )
# ymax = np.max( [np.max( depol_vector_x_register[i] ) for i in range(len(depol_vector_x_register))] )
for fig_counter in range(4):
    print(fig_counter)
    number_of_depol_coeffs_set = np.arange(16*fig_counter,16*(fig_counter+1))
    fig, ax = plt.subplots(nrows=16, ncols=1)
    fig.set_size_inches(21, 21)
    plt.subplots_adjust(hspace=.08)
    temp = 1
    for depol_coeff_index in number_of_depol_coeffs_set:
        ax = plt.subplot(16, 1, temp); temp=temp+1
        # ax.xaxis.label.set_visible(False)
        ax.get_yaxis().set_ticks([])
        ax.set_ylabel( kronecker_products_dim3[depol_coeff_index]['label']+"   ", {'rotation': 0} )
        data = [depol_vector_x_register[time_index][depol_coeff_index] for time_index in range(1000)]
        xdata = np.arange(len(data))/len(data)*5
        ax.plot(xdata, data, color='b')
        #ax.set_ylim(ymin, ymax)
    ax.set_xlabel('Time (ms)')
    fig.savefig('depol_coefficient_ts_set'+str(fig_counter)+'.png', bbox_inches = "tight", dpi=300)
    

#######################################
# do the same for spatial (we dont have data!) - come back to this for thesis later NOT NOW
#######################################

==> code/dummy_results.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Mar 29 19:29:51 2023

@author: samudra
"""

# generate 10 dominant Pauli errors
import numpy as np
import seaborn as sns
import matplotlib.pyplot as plt

# dominant_pauli_index 
levels = 64
period_duration = 16
# dominant_pauli_index = np.random.rand(10)
# dominant_pauli_index = np.round(dominant_pauli_index * (levels-1))
# dominant_pauli_index = np.repeat(dominant_pauli_index, period_duration)
dominant_pauli_index = np.array([ 4.,  4.,  4.,  4.,  4.,  4.,  4.,  4.,  4.,  4.,  4.,  4.,  4.,
        4.,  4.,  4., 16., 16., 16., 16., 16., 16., 16., 16., 16., 16.,
       16., 16., 16., 16., 16., 16., 39., 39., 39., 39., 39., 39., 39.,
       39., 39., 39., 39., 39., 39., 39., 39., 39.,  5.,  5.,  5.,  5.,
        5.,  5.,  5.,  5.,  5.,  5.,  5.,  5.,  5.,  5.,  5.,  5., 12.,
       12., 12., 12., 12., 12., 12., 12., 12., 12., 12., 12., 12., 12.,
       12., 12., 37., 37., 37., 37., 37., 37., 37., 37., 37., 37., 37.,
       37., 37., 37., 37., 37., 60., 60., 60., 60., 60., 60., 60., 60.,
       60., 60., 60., 60., 60., 60., 60., 60., 16., 16., 16., 16., 16.,
       16., 16., 16., 16., 16., 16., 16., 16., 16., 16., 16.,  9.,  9.,
        9.,  9.,  9.,  9.,  9.,  9.,  9.,  9.,  9.,  9.,  9.,  9.,  9.,
        9., 26., 26., 26., 26., 26., 26., 26., 26., 26., 26., 26., 26.,
       26., 26., 26., 26.])

# Plot the dominant_pauli_index
ax = plt.gca()
ax.figure.set_size_inches(10, 12)
fig=ax.figure
for i in range(64):
    plt.axhline(y=i, color='k', linestyle='--', alpha=0.1)
plt.plot(dominant_pauli_index)
ax.set_yticks(range(64))
labels=[kronecker_products_dim3[i]['label'] for i in range(len(kronecker_products_dim3))]
ax.set_yticklabels(labels)
plt.ylim((0,64))
plt.xlim((0, None))
plt.xlabel('Time ($\mu$s)')
plt.ylabel('Fluctuating dominant Pauli error\n during program exeuction time period')
sns.despine()
plt.savefig("dominant_pauli_noise.png", bbox_inches = "tight", dpi=300)


ax = plt.gca()
#ax.figure.set_size_inches(10, 12)
fig=ax.figure
i=0
while(1):
    if i*period_duration<len(dominant_pauli_index):
        plt.axvline(x=i*period_duration, color='k', linestyle='--', alpha=0.1)
        i=i+1
    else:
        break

pec_series=np.random.uniform(0.6,0.7, len(dominant_pauli_index))
raw_series=np.random.uniform(0.4,0.5, len(dominant_pauli_index))

adaptive_Series = []
for i in range(10):
    time = np.arange(0,16)
    adaptive_Series_ = 0.5 + 0.4*( 1 - np.exp(-0.8*time )  )
    adaptive_Series_ = adaptive_Series_ + np.random.uniform(0,0.09, len(time))
    adaptive_Series = np.concatenate((adaptive_Series, adaptive_Series_))

plt.plot(adaptive_Series, label="adaptive")
plt.plot(pec_series, label="PEC")
plt.plot(raw_series, label = "Unmitigated")

plt.xlim((0, None))
plt.ylim((0,1.0))
plt.xlabel('Time ($\mu$s)')
plt.ylabel('Probability of success')
sns.despine()
plt.legend()
plt.savefig("results.png", bbox_inches = "tight", dpi=300)



==> code/haar_random.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Thu Mar 30 00:52:13 2023

@author: samudra
"""

import numpy as np
from scipy.linalg import qr

def haar_random_unitary(n):
    """
    Generates an n x n Haar random unitary matrix.
    
    Args:
    n: An integer specifying the size of the unitary matrix.
    
    Returns:
    A complex n x n Haar random unitary matrix.
    """
    # Generate a complex Gaussian random matrix of size n x n
    X = np.random.randn(n, n) + 1j * np.random.randn(n, n)

    # Perform QR decomposition of X
    Q
    R = qr(X)

    # Compute the phase factors
    D = np.diag(R) / np.abs(np.diag(R))
    P = np.diag(D)

    # Construct the Haar random unitary matrix
    U = np.dot(Q, P)

    return U




==> code/mitiq_pec.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023

@author: samudra
"""

import numpy as np
import qiskit # Frontend library
from mitiq import pec  # Probabilistic error cancellation module


basis_circuit_h = qiskit.QuantumCircuit(1)
basis_circuit_h.h(0)

basis_circuit_hx = qiskit.QuantumCircuit(1)
basis_circuit_hx.h(0)
basis_circuit_hx.x(0)

basis_circuit_hy = qiskit.QuantumCircuit(1)
basis_circuit_hy.h(0)
basis_circuit_hy.y(0)

basis_circuit_hz = qiskit.QuantumCircuit(1)
basis_circuit_hz.h(0)
basis_circuit_hz.z(0)

basis_circuits = [basis_circuit_h, basis_circuit_hx, basis_circuit_hy, basis_circuit_hz] 

for c in basis_circuits:
    print(c)

from mitiq.pec.representations import local_depolarizing_kraus
from mitiq.pec.channels import kraus_to_super

# Compute depolarizing superoperator
BASE_NOISE = 0.2
depo_super = kraus_to_super(local_depolarizing_kraus(BASE_NOISE, num_qubits=1))

# Define the superoperator matrix of each noisy operation
super_matrices = [
    depo_super @ kraus_to_super([qiskit.quantum_info.Operator(c).data]) 
    for c in basis_circuits
]

# Define NoisyOperation objects combining circuits with channel matrices
noisy_operations = [
    pec.NoisyOperation(circuit=c, channel_matrix=m)
    for c, m in zip(basis_circuits, super_matrices)
]

print(f"{len(noisy_operations)} NoisyOperation objects defined.")

from mitiq.pec.representations.depolarizing import represent_operation_with_local_depolarizing_noise

h_rep = represent_operation_with_local_depolarizing_noise(
    ideal_operation,
    noise_level=BASE_NOISE,
)


noisy_op, sign, coeff = h_rep.sample()
print(f"The sampled noisy operation is: {noisy_op}.")
print(f"The associated coefficient is {coeff:g}, whose sign is {sign}.")


circuit = qiskit.QuantumCircuit(1)
for _ in range(4):
    circuit.h(0)
print(circuit)


representations = [h_rep]

from mitiq import Executor
from mitiq.interface.mitiq_qiskit import execute_with_noise, initialized_depolarizing_noise

def execute(circuit):
    """Returns Tr[ρ |0⟩⟨0|] where ρ is the state prepared by the circuit
    executed with depolarizing noise.
    """
    circuit_copy = circuit.copy()    
    noise_model = initialized_depolarizing_noise(BASE_NOISE*.75)
    projector_on_zero = np.array([[1, 0], [0, 0]])
    return execute_with_noise(circuit_copy, projector_on_zero, noise_model)

# Cast the execute function into an Executor class to record the execution history
executor = Executor(execute)


pec_value, pec_data = pec.execute_with_pec(
    circuit,
    executor,
    observable=None, # In this example the observable is implicit in the executor
    representations=representations,
    num_samples=100, # Number of PEC samples
    random_state=0, # Seed for reproducibility of PEC sampling
    full_output=True, # Return "pec_data" in addition to "pec_value"
)

print(
    f"During the previous PEC process, {len(executor.executed_circuits)} ",
    "circuits have been executed."
)
print(f"The first 5 circuits are:")

for c in executor.executed_circuits[:5]:
    print(c)
    
print(f"The corresponding noisy expectation values are:")  
for c in executor.quantum_results:
    print(c)
    
print(pec_data.keys())

print(pec_data["num_samples"], "noisy circuits have been sampled and executed.")

np.mean( pec_data["unbiased_estimators"] )

pec_data["pec_error"]



==> code/mitiq_pec_working_v1.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023

@author: samudra
"""

import numpy as np
import qiskit # Frontend library
from mitiq import pec  # Probabilistic error cancellation module
from mitiq.pec.representations import local_depolarizing_kraus
from mitiq.pec.channels import kraus_to_super
from mitiq import Executor
from mitiq.interface.mitiq_qiskit import execute_with_noise, initialized_depolarizing_noise
from mitiq.pec.representations.depolarizing import represent_operation_with_local_depolarizing_noise

#ideal_operation 
ideal_operation = qiskit.QuantumCircuit(1)
ideal_operation.id(0)
print(f"The ideal operation to expand in the noisy basis is:\n{ideal_operation}")

# quantum memory basis circuits
basis_circuit_qRAM = qiskit.QuantumCircuit(1)
basis_circuit_qRAM.id(0)

basis_circuit_qRAMx = qiskit.QuantumCircuit(1)
basis_circuit_qRAMx.id(0)
basis_circuit_qRAMx.x(0)

basis_circuit_qRAMy = qiskit.QuantumCircuit(1)
basis_circuit_qRAMy.id(0)
basis_circuit_qRAMy.y(0)

basis_circuit_qRAMz = qiskit.QuantumCircuit(1)
basis_circuit_qRAMz.id(0)
basis_circuit_qRAMz.z(0)

basis_circuits = [basis_circuit_qRAM, basis_circuit_qRAMx, basis_circuit_qRAMy, basis_circuit_qRAMz] 

for c in basis_circuits:
    print(c)

# Compute depolarizing superoperator
BASE_NOISE = 0.2
depo_super = kraus_to_super(local_depolarizing_kraus(BASE_NOISE, num_qubits=1))

# Define the superoperator matrix of each noisy operation
super_matrices = [
    depo_super @ kraus_to_super([qiskit.quantum_info.Operator(c).data]) 
    for c in basis_circuits
]

# Define NoisyOperation objects combining circuits with channel matrices
noisy_operations = [
    pec.NoisyOperation(circuit=c, channel_matrix=m)
    for c, m in zip(basis_circuits, super_matrices)
]

print(f"{len(noisy_operations)} NoisyOperation objects defined.")

qRAM_rep = represent_operation_with_local_depolarizing_noise(
    ideal_operation,
    noise_level=BASE_NOISE,
)

noisy_op, sign, coeff = qRAM_rep.sample()
print(f"The sampled noisy operation is: {noisy_op}.")
print(f"The associated coefficient is {coeff:g}, whose sign is {sign}.")

circuit = qiskit.QuantumCircuit(1)
for _ in range(4):
    circuit.id(0)
print(circuit)

representations = [qRAM_rep]

def execute(circuit):
    """Returns Tr[ρ |0⟩⟨0|] where ρ is the state prepared by the circuit
    executed with depolarizing noise.
    """
    circuit_copy = circuit.copy()    
    noise_model = initialized_depolarizing_noise(BASE_NOISE)
    projector_on_zero = np.array([[1, 0], [0, 0]])
    return execute_with_noise(circuit_copy, projector_on_zero, noise_model)

# Cast the execute function into an Executor class to record the execution history
executor = Executor(execute)

pec_value, pec_data = pec.execute_with_pec(
    circuit,
    executor,
    observable=None, # In this example the observable is implicit in the executor
    representations=representations,
    num_samples=100, # Number of PEC samples
    random_state=0, # Seed for reproducibility of PEC sampling
    full_output=True, # Return "pec_data" in addition to "pec_value"
)

print(
    f"During the previous PEC process, {len(executor.executed_circuits)} ",
    "circuits have been executed."
)
print(f"The first 5 circuits are:")

for c in executor.executed_circuits[:5]:
    print(c)
    
print(f"The corresponding noisy expectation values are:")  
for c in executor.quantum_results:
    print(c)
    
print(pec_data.keys())

print(pec_data["num_samples"], "noisy circuits have been sampled and executed.")



np.mean( executor.quantum_results )
np.median( executor.quantum_results )
np.max( executor.quantum_results )
np.min( executor.quantum_results )


pec_data["pec_error"]



==> code/mitiq_pec_working_v2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023

@author: samudra
"""

import numpy as np
import qiskit # Frontend library
from mitiq import pec  # Probabilistic error cancellation module
from mitiq.pec.representations import local_depolarizing_kraus
from mitiq.pec.channels import kraus_to_super
from mitiq import Executor
from mitiq.interface.mitiq_qiskit import execute_with_noise, initialized_depolarizing_noise
from mitiq.pec.representations.depolarizing import represent_operation_with_local_depolarizing_noise

#ideal_operation 
ideal_operation = qiskit.QuantumCircuit(1)
ideal_operation.id(0)
print(f"The ideal operation to expand in the noisy basis is:\n{ideal_operation}")

# quantum memory basis circuits
basis_circuit_qRAM = qiskit.QuantumCircuit(1)
basis_circuit_qRAM.id(0)

basis_circuit_qRAMx = qiskit.QuantumCircuit(1)
basis_circuit_qRAMx.id(0)
basis_circuit_qRAMx.x(0)

basis_circuit_qRAMy = qiskit.QuantumCircuit(1)
basis_circuit_qRAMy.id(0)
basis_circuit_qRAMy.y(0)

basis_circuit_qRAMz = qiskit.QuantumCircuit(1)
basis_circuit_qRAMz.id(0)
basis_circuit_qRAMz.z(0)

basis_circuits = [basis_circuit_qRAM, basis_circuit_qRAMx, basis_circuit_qRAMy, basis_circuit_qRAMz] 

for c in basis_circuits:
    print(c)

# Compute depolarizing superoperator
BASE_NOISE = 0.2
depo_super = kraus_to_super(local_depolarizing_kraus(BASE_NOISE, num_qubits=1))

# Define the superoperator matrix of each noisy operation
super_matrices = [
    depo_super @ kraus_to_super([qiskit.quantum_info.Operator(c).data]) 
    for c in basis_circuits
]

# Define NoisyOperation objects combining circuits with channel matrices
noisy_operations = [
    pec.NoisyOperation(circuit=c, channel_matrix=m)
    for c, m in zip(basis_circuits, super_matrices)
]

print(f"{len(noisy_operations)} NoisyOperation objects defined.")

qRAM_rep = represent_operation_with_local_depolarizing_noise(
    ideal_operation,
    noise_level=BASE_NOISE,
)

noisy_op, sign, coeff = qRAM_rep.sample()
print(f"The sampled noisy operation is: {noisy_op}.")
print(f"The associated coefficient is {coeff:g}, whose sign is {sign}.")

circuit = qiskit.QuantumCircuit(1)
for _ in range(4):
    circuit.id(0)
print(circuit)

representations = [qRAM_rep]

def execute(circuit):
    """Returns Tr[ρ |0⟩⟨0|] where ρ is the state prepared by the circuit
    executed with depolarizing noise.
    """
    circuit_copy = circuit.copy()    
    noise_model = initialized_depolarizing_noise(BASE_NOISE)
    projector_on_zero = np.array([[1, 0], [0, 0]])
    return execute_with_noise(circuit_copy, projector_on_zero, noise_model)

# Cast the execute function into an Executor class to record the execution history
executor = Executor(execute)

pec_value, pec_data = pec.execute_with_pec(
    circuit,
    executor,
    observable=None, # In this example the observable is implicit in the executor
    representations=representations,
    num_samples=100, # Number of PEC samples
    random_state=0, # Seed for reproducibility of PEC sampling
    full_output=True, # Return "pec_data" in addition to "pec_value"
)

print(
    f"During the previous PEC process, {len(executor.executed_circuits)} ",
    "circuits have been executed."
)
print(f"The first 5 circuits are:")

for c in executor.executed_circuits[:5]:
    print(c)
    
print(f"The corresponding noisy expectation values are:")  
for c in executor.quantum_results:
    print(c)
    
print(pec_data.keys())

print(pec_data["num_samples"], "noisy circuits have been sampled and executed.")



np.mean( executor.quantum_results )
np.median( executor.quantum_results )
np.max( executor.quantum_results )
np.min( executor.quantum_results )

pec_data["unbiased_estimators"]

pec_data["pec_error"]



==> code/mitiq_pec_working_v3.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum Memory
"""

import numpy as np
import qiskit # Frontend library
from mitiq import pec  # Probabilistic error cancellation module
# from mitiq.pec.representations import local_depolarizing_kraus
from mitiq.pec.channels import kraus_to_super
# from mitiq import Executor
# from mitiq.interface.mitiq_qiskit import execute_with_noise, initialized_depolarizing_noise
# from mitiq.pec.representations.depolarizing import represent_operation_with_local_depolarizing_noise
from mitiq.pec.representations import find_optimal_representation
from qiskit.quantum_info import Kraus
from qiskit.quantum_info import Pauli

class Elements(object):
    def __init__(self, name="noisy_operations_with_elements", elements=None):
        self.name = name
        self.elements = noisy_operations

pauli_I = Pauli('I')
pauli_X = Pauli('X')
pauli_Y = Pauli('Y')
pauli_Z = Pauli('Z')
pauli_I_matrix = pauli_I.to_matrix()
pauli_X_matrix = pauli_X.to_matrix()
pauli_Y_matrix = pauli_Y.to_matrix()
pauli_Z_matrix = pauli_Z.to_matrix()
print(pauli_I_matrix)
print(pauli_X_matrix)
print(pauli_Y_matrix)
print(pauli_Z_matrix)

#ideal_operation
ideal_operation = qiskit.QuantumCircuit(1)
ideal_operation.id(0)
print(f"The ideal operation to expand in the noisy basis is:\n{ideal_operation}")

# quantum memory basis circuits
basis_circuit_qRAM = qiskit.QuantumCircuit(1)
basis_circuit_qRAM.id(0)

basis_circuit_qRAMx = qiskit.QuantumCircuit(1)
basis_circuit_qRAMx.id(0)
basis_circuit_qRAMx.x(0)

basis_circuit_qRAMy = qiskit.QuantumCircuit(1)
basis_circuit_qRAMy.id(0)
basis_circuit_qRAMy.y(0)

basis_circuit_qRAMz = qiskit.QuantumCircuit(1)
basis_circuit_qRAMz.id(0)
basis_circuit_qRAMz.z(0)

basis_circuits = [basis_circuit_qRAM, basis_circuit_qRAMx, basis_circuit_qRAMy, basis_circuit_qRAMz] 

for c in basis_circuits:
    print(c)

# Kraus operators for a single-qubit Pauli channel
probabilities = [1-3*0.2/4, 0.2/4, 0.2/4, 0.2/4] 
kraus_ops = Kraus([
    np.sqrt(probabilities[0]) * pauli_I_matrix,
    np.sqrt(probabilities[1]) * pauli_X_matrix,
    np.sqrt(probabilities[2]) * pauli_Y_matrix,
    np.sqrt(probabilities[3]) * pauli_Z_matrix,
    ])
# print(kraus_ops)
pauli_channel_super = kraus_to_super( kraus_ops.data )

code_sample = inspect.getsource(kraus_to_super)

# Define the superoperator matrix of each noisy operation
super_matrices = [
    pauli_channel_super @ kraus_to_super([qiskit.quantum_info.Operator(c).data]) 
    for c in basis_circuits
]

# Define NoisyOperation objects combining circuits with channel matrices
noisy_operations = [
    pec.NoisyOperation(circuit=c, channel_matrix=m)
    for c, m in zip(basis_circuits, super_matrices)
]
print(f"{len(noisy_operations)} NoisyOperation objects defined.")

noisy_operations_with_elements = Elements()
noisy_operations_with_elements.elements= noisy_operations
qRAM_rep = find_optimal_representation(ideal_operation, noisy_operations_with_elements)
print(f"Optimal representation:\n{qRAM_rep}")
representations = [qRAM_rep]
signs = np.sign(qRAM_rep.coeffs)
pdf = np.array( [abs(eta) for eta in qRAM_rep.coeffs] )
pdf = pdf/sum(pdf)
# noisy_op, sign, coeff = qRAM_rep.sample()
# print(f"The sampled noisy operation is: {noisy_op}.")
# print(f"The associated coefficient is {coeff:g}, whose sign is {sign}.")

# Define the ideal operation
circuit = qiskit.QuantumCircuit(1)
for _ in range(1):
    circuit.id(0)
print(circuit)
# check that the linear combination is working
test = qRAM_rep.coeffs[0]*super_matrices[0]+qRAM_rep.coeffs[1]*super_matrices[1]+qRAM_rep.coeffs[2]*super_matrices[2]+qRAM_rep.coeffs[3]*super_matrices[3]
test[abs(test)<1e-8]=0

# now sample 1 million integers
MCMC_length = 1000_000
samples = np.random.choice(len(pdf), p=pdf, size=MCMC_length)
# for each case, get the ckt, abs_eta, sign_eta
# add and average: is it identity? YES
super_matrices_dim = int( super_matrices[0].size**.5 )
temp = np.zeros((super_matrices_dim , super_matrices_dim ))*(1+0j)
gamma = np.sum(np.abs(qRAM_rep.coeffs))
for s in samples:
    temp+= gamma*np.sign( qRAM_rep.coeffs[s] )*super_matrices[s] 
temp=temp/MCMC_length
# temp[abs(temp)<1e-3]=0
# check that the averaging is working
print(temp)
sample_haar = np.array([[ 0.38220918+0.67104003j, -0.60054779+0.20727703j],
                        [ 0.42175748+0.47512319j,  0.66214706-0.39741647j]])

#haar_random_unitary(2)
noisy_haar = np.reshape(temp@np.ravel(sample_haar), sample_haar.shape)
dist = np.sum( np.abs(sample_haar - noisy_haar ) )
# compute the Tsallis divergence
# compute the average over Haar measure
# This better be zero 

# input a random Haar uniform matrix
from scipy.linalg import qr
haar_random_unitary(2)
def haar_random_unitary():
    """
    Generates an n x n Haar random unitary matrix.
    
    Args:
    n: An integer specifying the size of the unitary matrix.
    
    Returns:
    A complex n x n Haar random unitary matrix.
    """
    # Generate a complex Gaussian random matrix of size n x n
    X = np.random.randn(n, n) + 1j * np.random.randn(n, n)

    # Perform QR decomposition of X
    Q, R = qr(X)

    # Compute the phase factors
    D = np.diag(R) / np.abs(np.diag(R))
    P = np.diag(D)

    # Construct the Haar random unitary matrix
    U = np.dot(Q, P)

    return U



==> code/mitiq_pec_working_v4.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum Memory

GUIDELINES:
    + Keep writing in parallel
      - we are doing single qubit only to start with
    + Get the key points with equations, data, code and graphs ready for all sections today
      Fancy writing tomorrow
    
Notes for transfer:
    - for Friday, do one qubit ONLY (if easy, then kepe two qubit handy)
    - use case is extending the lifetime of quantum memory
    - we are using Tsallis Divergence on a Haard random density matrix.
       Are we complicating this too much?
       Alternately, we could simply use the diamond norm
       Or why not Hellinger between two Dirichlets?

OTHER TODOS:
    + Make sure Arshag has the latest and greatest on Overleaf
      Leave comments for him in Introduction with requests where he can help
      
    + Review existing data for non-stationarity and trigger new as needed
      
    + Section 3: distance calculation

    + Section 4: adaptive channel estimation

    + Section 5: extending lifetime of quantum memory

    + Arshag has made some comments: review and get back

CODING TODOS:
    - (ok) Decide t, T1, T2 (simulate Dirichlet eventually); Have two sets: old and new
      OLD (i.e. wrong but known): (t_circuit, T1, T2 )= (50, 100, 80) # microseconds
      NEW (i.e. correct but unknown as yet): (t, T1, T2 )= (50, 150, 70) # microseconds
    - (ok) Link the coefficients to the times:
        x1 = 0.25*(1-np.exp(- (t_circuit) /T1))
        x2 = x1 
        x3 = 0.25*(1 + np.exp(-t_circuit/T1) - 2*np.exp(-t_circuit/T2) )
        x0 = 1-x1-x2-x3   
        probabilities = [x0, x1, x2, x3]
        
    - define a config file
    
    - Using old, get the etas
    --- define a function get_Gj_from_Pauli_coeffs()
        with input as Pauli channel coefficients and output the Gjs
    --- use that to get the old Gjs and the new Gjs

    - define a function get_ETAjs_from_Gjs()
        with input as Gjs and the output as the eta_js
    --- use that to get the old etas from old Gjs
    --- use that to get the new etas from new Gjs (but we have no use for the new etas I think)
    
    - write a function get_recovered_information_after_one_block()
      with input as the ETAjs and Gjs
      and output as the average density matrix

    - Verify that the average of one norm is zero (in limit)
      using get_Gj_from_Pauli_coeffs() and get_ETAjs_from_Gjs()
      for the static case

    - Verify that the average of one norm increases monotonically when you introduce the old vs new setup

    - get_memory_fidelity(haar_random_sample, reconstructed_identity)
    - get_memory_Tsallis(haar_random_sample, reconstructed_identity)
    - get_memory_diamond_norm(reconstructed_identity)
    - get_memory_hellinger(old_T, new_T)

    - Verify that the average of fancy metrics above is zero (in limit)
    - Verify that the average of fancy metrics increases monotonically when you introduce the old vs new setup

    - plot the memory fidelity vs distance for two cases: adaptive and non-adaptive
    - plot the memory fidelity vs memory lifetime for two cases: adaptive and non-adaptive
    
"""

import numpy as np
import qiskit # Frontend library
from mitiq import pec  # Probabilistic error cancellation module
# from mitiq.pec.representations import local_depolarizing_kraus
from mitiq.pec.channels import kraus_to_super
# from mitiq import Executor
# from mitiq.interface.mitiq_qiskit import execute_with_noise, initialized_depolarizing_noise
# from mitiq.pec.representations.depolarizing import represent_operation_with_local_depolarizing_noise
from mitiq.pec.representations import find_optimal_representation
from qiskit.quantum_info import Kraus
from qiskit.quantum_info import Pauli

class Elements(object):
    def __init__(self, name="noisy_operations_with_elements", elements=None):
        self.name = name
        self.elements = noisy_operations

pauli_I = Pauli('I')
pauli_X = Pauli('X')
pauli_Y = Pauli('Y')
pauli_Z = Pauli('Z')
pauli_I_matrix = pauli_I.to_matrix()
pauli_X_matrix = pauli_X.to_matrix()
pauli_Y_matrix = pauli_Y.to_matrix()
pauli_Z_matrix = pauli_Z.to_matrix()
print(pauli_I_matrix)
print(pauli_X_matrix)
print(pauli_Y_matrix)
print(pauli_Z_matrix)

#ideal_operation
ideal_operation = qiskit.QuantumCircuit(1)
ideal_operation.id(0)
print(f"The ideal operation to expand in the noisy basis is:\n{ideal_operation}")

# quantum memory basis circuits
basis_circuit_qRAM = qiskit.QuantumCircuit(1)
basis_circuit_qRAM.id(0)

basis_circuit_qRAMx = qiskit.QuantumCircuit(1)
basis_circuit_qRAMx.id(0)
basis_circuit_qRAMx.x(0)

basis_circuit_qRAMy = qiskit.QuantumCircuit(1)
basis_circuit_qRAMy.id(0)
basis_circuit_qRAMy.y(0)

basis_circuit_qRAMz = qiskit.QuantumCircuit(1)
basis_circuit_qRAMz.id(0)
basis_circuit_qRAMz.z(0)

basis_circuits = [basis_circuit_qRAM, basis_circuit_qRAMx, basis_circuit_qRAMy, basis_circuit_qRAMz] 

for c in basis_circuits:
    print(c)

# Kraus operators for a single-qubit Pauli channel
probabilities = [1-3*0.2/4, 0.2/4, 0.2/4, 0.2/4] 
kraus_ops = Kraus([
    np.sqrt(probabilities[0]) * pauli_I_matrix,
    np.sqrt(probabilities[1]) * pauli_X_matrix,
    np.sqrt(probabilities[2]) * pauli_Y_matrix,
    np.sqrt(probabilities[3]) * pauli_Z_matrix,
    ])
# print(kraus_ops)
pauli_channel_super = kraus_to_super( kraus_ops.data )

code_sample = inspect.getsource(kraus_to_super)

# Define the superoperator matrix of each noisy operation
super_matrices = [
    pauli_channel_super @ kraus_to_super([qiskit.quantum_info.Operator(c).data]) 
    for c in basis_circuits
]

# Define NoisyOperation objects combining circuits with channel matrices
noisy_operations = [
    pec.NoisyOperation(circuit=c, channel_matrix=m)
    for c, m in zip(basis_circuits, super_matrices)
]
print(f"{len(noisy_operations)} NoisyOperation objects defined.")

noisy_operations_with_elements = Elements()
noisy_operations_with_elements.elements= noisy_operations
qRAM_rep = find_optimal_representation(ideal_operation, noisy_operations_with_elements)
print(f"Optimal representation:\n{qRAM_rep}")
representations = [qRAM_rep]
signs = np.sign(qRAM_rep.coeffs)
pdf = np.array( [abs(eta) for eta in qRAM_rep.coeffs] )
pdf = pdf/sum(pdf)
# noisy_op, sign, coeff = qRAM_rep.sample()
# print(f"The sampled noisy operation is: {noisy_op}.")
# print(f"The associated coefficient is {coeff:g}, whose sign is {sign}.")

# Define the ideal operation
circuit = qiskit.QuantumCircuit(1)
for _ in range(1):
    circuit.id(0)
print(circuit)
# check that the linear combination is working
test = qRAM_rep.coeffs[0]*super_matrices[0]+qRAM_rep.coeffs[1]*super_matrices[1]+qRAM_rep.coeffs[2]*super_matrices[2]+qRAM_rep.coeffs[3]*super_matrices[3]
test[abs(test)<1e-8]=0

# now sample 1 million integers
MCMC_length = 1000_000
samples = np.random.choice(len(pdf), p=pdf, size=MCMC_length)
# for each case, get the ckt, abs_eta, sign_eta
# add and average: is it identity? YES
super_matrices_dim = int( super_matrices[0].size**.5 )
temp = np.zeros((super_matrices_dim , super_matrices_dim ))*(1+0j)
gamma = np.sum(np.abs(qRAM_rep.coeffs))
for s in samples:
    temp+= gamma*np.sign( qRAM_rep.coeffs[s] )*super_matrices[s] 
temp=temp/MCMC_length
# temp[abs(temp)<1e-3]=0
# check that the averaging is working
print(temp)
sample_haar = np.array([[ 0.38220918+0.67104003j, -0.60054779+0.20727703j],
                        [ 0.42175748+0.47512319j,  0.66214706-0.39741647j]])

#haar_random_unitary(2)
noisy_haar = np.reshape(temp@np.ravel(sample_haar), sample_haar.shape)
dist = np.sum( np.abs(sample_haar - noisy_haar ) )
# compute the Tsallis divergence
# compute the average over Haar measure
# This better be zero 

# input a random Haar uniform matrix
from scipy.linalg import qr
haar_random_unitary(2)
def haar_random_unitary():
    """
    Generates an n x n Haar random unitary matrix.
    
    Args:
    n: An integer specifying the size of the unitary matrix.
    
    Returns:
    A complex n x n Haar random unitary matrix.
    """
    # Generate a complex Gaussian random matrix of size n x n
    X = np.random.randn(n, n) + 1j * np.random.randn(n, n)

    # Perform QR decomposition of X
    Q, R = qr(X)

    # Compute the phase factors
    D = np.diag(R) / np.abs(np.diag(R))
    P = np.diag(D)

    # Construct the Haar random unitary matrix
    U = np.dot(Q, P)

    return U



==> code/quantum_memory_adaptive_v1.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum Memory
"""

"""
# This commented block was for 1 qubit only
# OLD  = wrong but known; NEW = correct but unknown as yet
(t_circuit, T1_old, T2_old )= (50, 100, 80) # microseconds
(t_circuit, T1_new, T2_new )= (50, 200, 40) # microseconds

probabilities_old = np.array(get_pauli_channel_coefficients(t_circuit, T1_old, T2_old))
probabilities_new = np.array(get_pauli_channel_coefficients(t_circuit, T1_new, T2_new))
"""

# - for a 2 qubit case, use simulate a dirichlet distribution (16 coefficients)
# and get 1000 samples; make sure the x0 is not too small
# then generate five different dirichlet distributions
# make sure the mean is quite different and x0 is becoming progressively smaller
# this will be your xaxis data later

eta0_initial_series = 0.8*np.exp(-np.arange(0,5)/10) # change this for the hellinger distance
    
samples_for_period_0, eta_vec_for_period_0, eta_estimated_for_period_0, eta_estimated_std_for_period_0 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[0], nsamples=1000)

samples_for_period_1, eta_vec_for_period_1, eta_estimated_for_period_1, eta_estimated_std_for_period_1 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[1], nsamples=1000)

samples_for_period_2, eta_vec_for_period_2, eta_estimated_for_period_2, eta_estimated_std_for_period_2 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[2], nsamples=1000)
    
samples_for_period_3, eta_vec_for_period_3, eta_estimated_for_period_3, eta_estimated_std_for_period_3 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[3], nsamples=1000)

samples_for_period_4, eta_vec_for_period_4, eta_estimated_for_period_4, eta_estimated_std_for_period_4 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[4], nsamples=1000)

# get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger    = np.zeros(5)
hellinger[0] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_0)
hellinger[1] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_1)
hellinger[2] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_2)
hellinger[3] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_3)
hellinger[4] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_4)
plt.plot(hellinger)

# generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_memory(2)

probabilities_old = eta_vec_for_period_0
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits, n=2 )
old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
old_identity = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['old_identity'] =  get_memory_onenorm(old_identity, 
                                                                 np.eye(old_identity.shape[0]),
                                                                 nsamples = 1000, 
                                                                 d=4)

#old_identity[abs(old_identity)<0.01]=0
#reconstructed_identity[abs(reconstructed_identity)<0.01]=0

probabilities_new = eta_vec_for_period_1
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_1 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_1'] = \
get_memory_onenorm(reconstructed_identity_1@old_identity, np.eye(reconstructed_identity_1.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_vec_for_period_2
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_2 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_2'] = \
get_memory_onenorm(reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_2.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_vec_for_period_3
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_3 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_3'] = \
get_memory_onenorm(reconstructed_identity_3@reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_3.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_vec_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_4 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_4'] = \
get_memory_onenorm(
    reconstructed_identity_4@reconstructed_identity_3@
    reconstructed_identity_2@reconstructed_identity_1@old_identity, 
    np.eye(reconstructed_identity_4.shape[0]),
    nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( onenorm_averaged_over_Haar.values() ), label="non-adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.ylabel('Memory performance\n (higher is worse)')
plt.xlabel('Number of memory extenders used')
plt.savefig('memory_performance_vs_extenders.png',dpi=300, bbox_inches = "tight")

###############################################################################
memory_performance = {}

memory_performance['old_identity'] =  get_memory_onenorm(old_identity, np.eye(old_identity.shape[0]), nsamples = 1000, d=4)
                                                                 
memory_performance['reconstructed_identity_for_period_1'] = get_memory_onenorm(reconstructed_identity_1, np.eye(reconstructed_identity_1.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_2'] = get_memory_onenorm(reconstructed_identity_2, np.eye(reconstructed_identity_2.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_3'] = get_memory_onenorm(reconstructed_identity_3, np.eye(reconstructed_identity_3.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_4'] = get_memory_onenorm(reconstructed_identity_4, np.eye(reconstructed_identity_4.shape[0]), nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( memory_performance.values() ), label="non-adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.xlabel('Device reliability')
plt.ylabel('Memory performance\n [higher is worse]')
plt.savefig('memory_performance_vs_device_reliability_non-adaptive.png',dpi=300, bbox_inches = "tight")




==> code/quantum_memory_adaptive_v2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum Memory
"""

"""
# This commented block was for 1 qubit only
# OLD  = wrong but known; NEW = correct but unknown as yet
(t_circuit, T1_old, T2_old )= (50, 100, 80) # microseconds
(t_circuit, T1_new, T2_new )= (50, 200, 40) # microseconds

probabilities_old = np.array(get_pauli_channel_coefficients(t_circuit, T1_old, T2_old))
probabilities_new = np.array(get_pauli_channel_coefficients(t_circuit, T1_new, T2_new))
"""

# - for a 2 qubit case, use simulate a dirichlet distribution (16 coefficients)
# and get 1000 samples; make sure the x0 is not too small
# then generate five different dirichlet distributions
# make sure the mean is quite different and x0 is becoming progressively smaller
# this will be your xaxis data later

eta0_initial_series = 0.8*np.exp(-np.arange(0,5)/10) # change this for the hellinger distance
    
samples_for_period_0, eta_vec_for_period_0, eta_estimated_for_period_0, eta_estimated_std_for_period_0 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[0], nsamples=1000)

samples_for_period_1, eta_vec_for_period_1, eta_estimated_for_period_1, eta_estimated_std_for_period_1 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[1], nsamples=1000)

samples_for_period_2, eta_vec_for_period_2, eta_estimated_for_period_2, eta_estimated_std_for_period_2 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[2], nsamples=1000)
    
samples_for_period_3, eta_vec_for_period_3, eta_estimated_for_period_3, eta_estimated_std_for_period_3 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[3], nsamples=1000)

samples_for_period_4, eta_vec_for_period_4, eta_estimated_for_period_4, eta_estimated_std_for_period_4 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[4], nsamples=1000)

# get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger    = np.zeros(5)
hellinger[0] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_0)
hellinger[1] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_1)
hellinger[2] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_2)
hellinger[3] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_3)
hellinger[4] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_4)
plt.plot(hellinger)

# generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_memory(2)

probabilities_old = eta_estimated_for_period_0
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits, n=2 )
old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
old_identity = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['old_identity'] =  get_memory_onenorm(old_identity, 
                                                                 np.eye(old_identity.shape[0]),
                                                                 nsamples = 1000, 
                                                                 d=4)
#old_identity[abs(old_identity)<0.01]=0
#reconstructed_identity[abs(reconstructed_identity)<0.01]=0

probabilities_new = eta_estimated_for_period_1
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_1 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_1'] = \
get_memory_onenorm(reconstructed_identity_1@old_identity, np.eye(reconstructed_identity_1.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_2
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_2 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_2'] = \
get_memory_onenorm(reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_2.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_3
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_3 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_3'] = \
get_memory_onenorm(reconstructed_identity_3@reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_3.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_4 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_4'] = \
get_memory_onenorm(
    reconstructed_identity_4@reconstructed_identity_3@
    reconstructed_identity_2@reconstructed_identity_1@old_identity, 
    np.eye(reconstructed_identity_4.shape[0]),
    nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( onenorm_averaged_over_Haar.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.ylabel('Memory performance\n (higher is worse)')
plt.xlabel('Number of memory extenders used')
plt.savefig('memory_performance_vs_extenders_adaptive.png',dpi=300, bbox_inches = "tight")

###############################################################################
memory_performance = {}

memory_performance['old_identity'] =  get_memory_onenorm(old_identity, np.eye(old_identity.shape[0]), nsamples = 1000, d=4)
                                                                 
memory_performance['reconstructed_identity_for_period_1'] = get_memory_onenorm(reconstructed_identity_1, np.eye(reconstructed_identity_1.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_2'] = get_memory_onenorm(reconstructed_identity_2, np.eye(reconstructed_identity_2.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_3'] = get_memory_onenorm(reconstructed_identity_3, np.eye(reconstructed_identity_3.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_4'] = get_memory_onenorm(reconstructed_identity_4, np.eye(reconstructed_identity_4.shape[0]), nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( memory_performance.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.xlabel('Device reliability')
plt.ylabel('Memory performance\n [higher is worse]')
plt.savefig('memory_performance_vs_device_reliability_adaptive.png',dpi=300, bbox_inches = "tight")




==> code/quantum_memory_adaptive_v3.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum Memory
"""

"""
# This commented block was for 1 qubit only
# OLD  = wrong but known; NEW = correct but unknown as yet
(t_circuit, T1_old, T2_old )= (50, 100, 80) # microseconds
(t_circuit, T1_new, T2_new )= (50, 200, 40) # microseconds

probabilities_old = np.array(get_pauli_channel_coefficients(t_circuit, T1_old, T2_old))
probabilities_new = np.array(get_pauli_channel_coefficients(t_circuit, T1_new, T2_new))
"""

# - for a 2 qubit case, use simulate a dirichlet distribution (16 coefficients)
# and get 1000 samples; make sure the x0 is not too small
# then generate five different dirichlet distributions
# make sure the mean is quite different and x0 is becoming progressively smaller
# this will be your xaxis data later

eta0_initial_series = 0.8*np.exp(-np.arange(0,5)/10) # change this for the hellinger distance

kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3 = generate_kronecker_products()

samples_for_period_0, eta_vec_for_period_0, eta_estimated_for_period_0, eta_estimated_std_for_period_0 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[0], nsamples=1000)

samples_for_period_1, eta_vec_for_period_1, eta_estimated_for_period_1, eta_estimated_std_for_period_1 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[1], nsamples=1000)

samples_for_period_2, eta_vec_for_period_2, eta_estimated_for_period_2, eta_estimated_std_for_period_2 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[2], nsamples=1000)
    
samples_for_period_3, eta_vec_for_period_3, eta_estimated_for_period_3, eta_estimated_std_for_period_3 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[3], nsamples=1000)

samples_for_period_4, eta_vec_for_period_4, eta_estimated_for_period_4, eta_estimated_std_for_period_4 = \
    get_dirichlet_samples(eta_0 = eta0_initial_series[4], nsamples=1000)

# get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger    = np.zeros(5)
hellinger[0] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_0)
hellinger[1] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_1)
hellinger[2] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_2)
hellinger[3] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_3)
hellinger[4] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_4)
plt.plot(hellinger)

# generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_memory(2)

probabilities_old = eta_estimated_for_period_0
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits, n=2 )
old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
old_identity = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['old_identity'] =  get_memory_onenorm(old_identity, 
                                                                 np.eye(old_identity.shape[0]),
                                                                 nsamples = 1000, 
                                                                 d=4)
#old_identity[abs(old_identity)<0.01]=0
#reconstructed_identity[abs(reconstructed_identity)<0.01]=0

probabilities_new = eta_estimated_for_period_1
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_1 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_1'] = \
get_memory_onenorm(reconstructed_identity_1@old_identity, np.eye(reconstructed_identity_1.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_2
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_2 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_2'] = \
get_memory_onenorm(reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_2.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_3
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_3 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_3'] = \
get_memory_onenorm(reconstructed_identity_3@reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_3.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_estimated_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_4 = get_recovered_information_after_one_block(new_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_4'] = \
get_memory_onenorm(
    reconstructed_identity_4@reconstructed_identity_3@
    reconstructed_identity_2@reconstructed_identity_1@old_identity, 
    np.eye(reconstructed_identity_4.shape[0]),
    nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( onenorm_averaged_over_Haar.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.ylabel('Memory performance\n (higher is worse)')
plt.xlabel('Number of memory extenders used')
plt.savefig('memory_performance_vs_extenders_adaptive.png',dpi=300, bbox_inches = "tight")

###############################################################################
memory_performance = {}

memory_performance['old_identity'] =  get_memory_onenorm(old_identity, np.eye(old_identity.shape[0]), nsamples = 1000, d=4)
                                                                 
memory_performance['reconstructed_identity_for_period_1'] = get_memory_onenorm(reconstructed_identity_1, np.eye(reconstructed_identity_1.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_2'] = get_memory_onenorm(reconstructed_identity_2, np.eye(reconstructed_identity_2.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_3'] = get_memory_onenorm(reconstructed_identity_3, np.eye(reconstructed_identity_3.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_4'] = get_memory_onenorm(reconstructed_identity_4, np.eye(reconstructed_identity_4.shape[0]), nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( memory_performance.values() ), label="adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.xlabel('Device reliability')
plt.ylabel('Memory performance\n [higher is worse]')
plt.savefig('memory_performance_vs_device_reliability_adaptive.png',dpi=300, bbox_inches = "tight")



"""
import pickle    
with open('/home/samudra/mc3_adaptive_data_april20_6pm_2023_run.pkl', 'wb') as f:
    pickle.dump(all_data, f, protocol=pickle.HIGHEST_PROTOCOL)

# read from parameters pkl
with open('/home/samudra/mc3_adaptive_data_april20_6pm_2023_run.pkl', 'rb') as f:
    all_data = pickle.load(f)
"""


==> code/quantum_memory_non_adaptive_v3.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum Memory

GUIDELINES:
    + Keep writing in parallel
    + Get the key text points ready
    + Get the equations, data, code and graphs ready for all sections today
    + Fancy writing needs to wait post Friday meeting
    
Notes for transfer:
    - use case is extending the lifetime of quantum memory
    - we are using Tsallis Divergence on a Haard random density matrix.
       Are we complicating this too much?
       Alternately, we could simply use the diamond norm
       Or why not Hellinger between two Dirichlets?

OTHER TODOS:
    + Make sure Arshag has the latest and greatest on Overleaf
      Leave comments for him in Introduction with requests where he can help

    + Review existing data for non-stationarity and trigger new as needed

    + Section 3: distance calculation

    + Section 4: adaptive channel estimation

    + Section 5: extending lifetime of quantum memory

    + Arshag has made some comments: review and get back

CODING TODOS:  
# - [Goal #2] plot the memory norm vs memory lifetime for adaptive only

# in the function get_dirichlet_samples(), do not return the truth (aka eta_vec_for_period_0)
# instead characterize the channel and return the adaptive estimation
# then regenerate the two plots with the label adaptive

"""

"""
# This commented block was for 1 qubit only
# OLD  = wrong but known; NEW = correct but unknown as yet
(t_circuit, T1_old, T2_old )= (50, 100, 80) # microseconds
(t_circuit, T1_new, T2_new )= (50, 200, 40) # microseconds

probabilities_old = np.array(get_pauli_channel_coefficients(t_circuit, T1_old, T2_old))
probabilities_new = np.array(get_pauli_channel_coefficients(t_circuit, T1_new, T2_new))
"""

# - for a 2 qubit case, use simulate a dirichlet distribution (16 coefficients)
# and get 1000 samples; make sure the x0 is not too small
# then generate five different dirichlet distributions
# make sure the mean is quite different and x0 is becoming progressively smaller
# this will be your xaxis data later

eta0_initial_series = 0.8*np.exp(-np.arange(0,5)/10) # change this for the hellinger distance
    
samples_for_period_0, eta_vec_for_period_0 = get_dirichlet_samples(eta_0 = eta0_initial_series[0], nsamples=1000)
samples_for_period_1, eta_vec_for_period_1 = get_dirichlet_samples(eta_0 = eta0_initial_series[1], nsamples=1000)
samples_for_period_2, eta_vec_for_period_2 = get_dirichlet_samples(eta_0 = eta0_initial_series[2], nsamples=1000)
samples_for_period_3, eta_vec_for_period_3 = get_dirichlet_samples(eta_0 = eta0_initial_series[3], nsamples=1000)
samples_for_period_4, eta_vec_for_period_4 = get_dirichlet_samples(eta_0 = eta0_initial_series[4], nsamples=1000)

# get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger    = np.zeros(5)
hellinger[0] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_0)
hellinger[1] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_1)
hellinger[2] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_2)
hellinger[3] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_3)
hellinger[4] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_4)
plt.plot(hellinger)

# generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_memory(2)

probabilities_old = eta_vec_for_period_0
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits, n=2 )
old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
old_identity = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['old_identity'] =  get_memory_onenorm(old_identity, 
                                                                 np.eye(old_identity.shape[0]),
                                                                 nsamples = 1000, 
                                                                 d=4)

#old_identity[abs(old_identity)<0.01]=0
#reconstructed_identity[abs(reconstructed_identity)<0.01]=0

probabilities_new = eta_vec_for_period_1
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_1 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_1'] = \
get_memory_onenorm(reconstructed_identity_1@old_identity, np.eye(reconstructed_identity_1.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_vec_for_period_2
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_2 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_2'] = \
get_memory_onenorm(reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_2.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_vec_for_period_3
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_3 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_3'] = \
get_memory_onenorm(reconstructed_identity_3@reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_3.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_vec_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_4 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_4'] = \
get_memory_onenorm(
    reconstructed_identity_4@reconstructed_identity_3@
    reconstructed_identity_2@reconstructed_identity_1@old_identity, 
    np.eye(reconstructed_identity_4.shape[0]),
    nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( onenorm_averaged_over_Haar.values() ), label="non-adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.ylabel('Memory performance\n (higher is worse)')
plt.xlabel('Number of memory extenders used')
plt.savefig('memory_performance_vs_extenders.png',dpi=300, bbox_inches = "tight")

###############################################################################
memory_performance = {}

memory_performance['old_identity'] =  get_memory_onenorm(old_identity, np.eye(old_identity.shape[0]), nsamples = 1000, d=4)
                                                                 
memory_performance['reconstructed_identity_for_period_1'] = get_memory_onenorm(reconstructed_identity_1, np.eye(reconstructed_identity_1.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_2'] = get_memory_onenorm(reconstructed_identity_2, np.eye(reconstructed_identity_2.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_3'] = get_memory_onenorm(reconstructed_identity_3, np.eye(reconstructed_identity_3.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_4'] = get_memory_onenorm(reconstructed_identity_4, np.eye(reconstructed_identity_4.shape[0]), nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( memory_performance.values() ), label="non-adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.xlabel('Device reliability')
plt.ylabel('Memory performance\n [higher is worse]')
plt.savefig('memory_performance_vs_device_reliability_non-adaptive.png',dpi=300, bbox_inches = "tight")




==> code/quantum_memory_v1.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum Memory

GUIDELINES:
    + Keep writing in parallel
      - we are doing single qubit only to start with
    + Get the key points with equations, data, code and graphs ready for all sections today
      Fancy writing tomorrow
    
Notes for transfer:
    - for Friday, do one qubit ONLY (if easy, then kepe two qubit handy)
    - use case is extending the lifetime of quantum memory
    - we are using Tsallis Divergence on a Haard random density matrix.
       Are we complicating this too much?
       Alternately, we could simply use the diamond norm
       Or why not Hellinger between two Dirichlets?

OTHER TODOS:
    + Make sure Arshag has the latest and greatest on Overleaf
      Leave comments for him in Introduction with requests where he can help
      
    + Review existing data for non-stationarity and trigger new as needed
      
    + Section 3: distance calculation

    + Section 4: adaptive channel estimation

    + Section 5: extending lifetime of quantum memory

    + Arshag has made some comments: review and get back

CODING TODOS:
    - (ok) Decide t, T1, T2 (simulate Dirichlet eventually)
      Have two sets: OLD (i.e. wrong but known) and NEW (i.e. correct but unknown as yet): 
          (t_circuit, T1_old, T2_old )= (50, 100, 80) # microseconds
          (t_circuit, T1_new, T2_new )= (50, 200, 40) # microseconds
    - (ok) Link the coefficients to the times:
        def get_pauli_channel_coefficients(t_circuit, T1, T2):
            x1 = 0.25*(1-np.exp(- (t_circuit) /T1))
            x2 = x1 
            x3 = 0.25*(1 + np.exp(-t_circuit/T1) - 2*np.exp(-t_circuit/T2) )
            x0 = 1-x1-x2-x3
            return (x0, x1, x2, x3)

        probabilities_old = np.array(get_pauli_channel_coefficients(t_circuit, T1_old, T2_old))
        probabilities_new = np.array(get_pauli_channel_coefficients(t_circuit, T1_new, T2_new))
            
    - Using old, get the etas
    --- define a function get_Gj_from_Pauli_coeffs()
        with input as Pauli channel coefficients and output the Gjs


    --- use that to get the old Gjs and the new Gjs

basis_circuits, ideal_operation = get_noisy_basis_circuits_for_memory()
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits )
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits )

    - define a function get_ETAjs_from_Gjs()
        with input as Gjs and the output as the eta_js
        
old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
new_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
       
    --- use that to get the old etas from old Gjs
    --- use that to get the new etas from new Gjs (but we have no use for the new etas I think)
    
    - write a function get_recovered_information_after_one_block()
      with input as the ETAjs and Gjs
      and output as the average density matrix

old_identity = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
#old_identity[abs(old_identity)<0.01]=0
reconstructed_identity = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
#reconstructed_identity[abs(reconstructed_identity)<0.01]=0

    - Verify that the average of one norm is zero (in limit)
      using get_Gj_from_Pauli_coeffs() and get_ETAjs_from_Gjs()
      for the static case
    - Verify that the average of one norm increases monotonically when you introduce the old vs new setup

one_norm={}
one_norm['old_identity'] = np.sum(np.abs(old_identity - np.eye( old_identity.shape[0] )))
one_norm['reconstructed_identity'] = np.sum(np.abs(reconstructed_identity - np.eye( reconstructed_identity.shape[0] )))

    - Verify that the average of Tsallis is zero (in limit)
    
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['old_identity'] =  get_memory_onenorm(old_identity, 
                                                                 np.eye(old_identity.shape[0]),
                                                                 nsamples = 1000)
onenorm_averaged_over_Haar['reconstructed_identity'] = get_memory_onenorm(reconstructed_identity, 
                                                                          np.eye(reconstructed_identity.shape[0]),
                                                                          nsamples = 1000)

- generalize to 3 qubits
- conisder five time-periods
- get the hellinger distance for these five time-periods [first point should be zero obviously]
- in each time period, generate a sample of 1000 x vectors from a progressivley 
  deteriorating dirichlet distribution
- get onenorm_averaged_over_Haar, averaged over dirichlet (!) [is it converging?] 
  for the non-adaptive case: it should be progressively deteriorating
- plot this against the hellinger for the dirichlet
- come back and discuss for the adaptive case once you have finished till this point  

- plot the memory norm vs input hellinger distance for two cases: adaptive and non-adaptive
- plot the memory norm vs memory lifetime for adaptive only


# fidelity is not working - why?: this is not a distance metric so very dangerous
# dont waste time understanding this
# neither is tsallis divergence a metric
# stick to the one norm
fidelity_averaged_over_Haar = {}
fidelity_averaged_over_Haar['old_identity'] =  get_memory_Fidelity(old_identity, 
                                                                 np.eye(old_identity.shape[0]))
fidelity_averaged_over_Haar['reconstructed_identity'] = get_memory_Fidelity(reconstructed_identity, 
                                                                          np.eye(reconstructed_identity.shape[0]))
print(fidelity_averaged_over_Haar)

# this is not working - why?: this is not a distance metric so very dangerous: discuss with Arshag
tsallis_averaged_over_Haar = {}
tsallis_averaged_over_Haar['old_identity'] =  get_memory_Tsallis(old_identity, 
                                                                 np.eye(old_identity.shape[0]),
                                                                 nsamples = 1, alpha = .5)
tsallis_averaged_over_Haar['reconstructed_identity'] = get_memory_Tsallis(reconstructed_identity, 
                                                                          np.eye(reconstructed_identity.shape[0]),
                                                                          nsamples = 1, alpha = .5)
print(tsallis_averaged_over_Haar)

#- get_memory_fidelity(haar_random_sample, reconstructed_identity)
#- get_memory_diamond_norm(reconstructed_identity)
#- get_memory_hellinger(old_T, new_T)    
"""

==> code/quantum_memory_v2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum Memory

GUIDELINES:
    + Keep writing in parallel
      - we are doing single qubit only to start with
    + Get the key points with equations, data, code and graphs ready for all sections today
      Fancy writing tomorrow
    
Notes for transfer:
    - for Friday, do one qubit ONLY (if easy, then kepe two qubit handy)
    - use case is extending the lifetime of quantum memory
    - we are using Tsallis Divergence on a Haard random density matrix.
       Are we complicating this too much?
       Alternately, we could simply use the diamond norm
       Or why not Hellinger between two Dirichlets?

OTHER TODOS:
    + Make sure Arshag has the latest and greatest on Overleaf
      Leave comments for him in Introduction with requests where he can help

    + Review existing data for non-stationarity and trigger new as needed

    + Section 3: distance calculation

    + Section 4: adaptive channel estimation

    + Section 5: extending lifetime of quantum memory

    + Arshag has made some comments: review and get back

CODING TODOS:
- for a 2 qubit case, use simulate a dirichlet distribution (16 coefficients)
  and get 1000 samples; make sure the x0 is not too small
- now generate five different dirichlet distributions;
  make sure the mean is quite different and x0 is becoming progressively smaller
  this will be your xaxis data later

  samples_for_period_0, eta_vec_for_period_0 = get_dirichlet_samples(eta_0 = 0.75, nsamples=1000)
  samples_for_period_1, eta_vec_for_period_1 = get_dirichlet_samples(eta_0 = 0.70, nsamples=1000)
  samples_for_period_2, eta_vec_for_period_2 = get_dirichlet_samples(eta_0 = 0.65, nsamples=1000)
  samples_for_period_3, eta_vec_for_period_3 = get_dirichlet_samples(eta_0 = 0.60, nsamples=1000)
  samples_for_period_4, eta_vec_for_period_4 = get_dirichlet_samples(eta_0 = 0.55, nsamples=1000)
        
def get_dirichlet_samples(eta_0, nsamples=1000):
    eta=np.zeros(16)
    eta[0] = eta_0
    eta[1:] = np.ones(15)*(1-eta[0])/(len(eta)-1)
    samples = np.random.dirichlet(eta, size=nsamples)
    return samples, eta

- get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger = np.zeros(5)
hellinger[0] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_0)
hellinger[1] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_1)
hellinger[2] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_2)
hellinger[3] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_3)
hellinger[4] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_4)
plt.plot(hellinger)

- generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_memory(2)
probabilities_old = eta_vec_for_period_0
probabilities_new = eta_vec_for_period_1
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits, n=2 )
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )

old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)

old_identity = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
#old_identity[abs(old_identity)<0.01]=0
reconstructed_identity = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
#reconstructed_identity[abs(reconstructed_identity)<0.01]=0

- get onenorm_averaged_over_Haar, for one x sample from samples_for_period_0

onenorm_averaged_over_Haar['old_identity'] =  get_memory_onenorm(old_identity, 
                                                                 np.eye(old_identity.shape[0]),
                                                                 nsamples = 1000, 
                                                                 d=4)


  for the non-adaptive case: it should be progressively deteriorating

- plot this against the hellinger for the dirichlet

- come back and discuss for the adaptive case once you have finished till this point
- [Goal #1] plot the memory norm vs input hellinger distance for two cases: adaptive and non-adaptive
- [Goal #2] plot the memory norm vs memory lifetime for adaptive only
"""

# OLD  = wrong but known; NEW = correct but unknown as yet
(t_circuit, T1_old, T2_old )= (50, 100, 80) # microseconds
(t_circuit, T1_new, T2_new )= (50, 200, 40) # microseconds

probabilities_old = np.array(get_pauli_channel_coefficients(t_circuit, T1_old, T2_old))
probabilities_new = np.array(get_pauli_channel_coefficients(t_circuit, T1_new, T2_new))

  
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['old_identity'] =  get_memory_onenorm(old_identity, 
                                                                 np.eye(old_identity.shape[0]),
                                                                 nsamples = 1000)
onenorm_averaged_over_Haar['reconstructed_identity'] = get_memory_onenorm(reconstructed_identity, 
                                                                          np.eye(reconstructed_identity.shape[0]),
                                                                          nsamples = 1000)

==> code/quantum_memory_v3.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 16 10:57:12 2023
@author: samudra
Quantum Memory

GUIDELINES:
    + Keep writing in parallel
    + Get the key text points ready
    + Get the equations, data, code and graphs ready for all sections today
    + Fancy writing needs to wait post Friday meeting
    
Notes for transfer:
    - use case is extending the lifetime of quantum memory
    - we are using Tsallis Divergence on a Haard random density matrix.
       Are we complicating this too much?
       Alternately, we could simply use the diamond norm
       Or why not Hellinger between two Dirichlets?

OTHER TODOS:
    + Make sure Arshag has the latest and greatest on Overleaf
      Leave comments for him in Introduction with requests where he can help

    + Review existing data for non-stationarity and trigger new as needed

    + Section 3: distance calculation

    + Section 4: adaptive channel estimation

    + Section 5: extending lifetime of quantum memory

    + Arshag has made some comments: review and get back

CODING TODOS:  
# - [Goal #2] plot the memory norm vs memory lifetime for adaptive only

# in the function get_dirichlet_samples(), do not return the truth (aka eta_vec_for_period_0)
# instead characterize the channel and return the adaptive estimation
# then regenerate the two plots with the label adaptive

"""

"""
# This commented block was for 1 qubit only
# OLD  = wrong but known; NEW = correct but unknown as yet
(t_circuit, T1_old, T2_old )= (50, 100, 80) # microseconds
(t_circuit, T1_new, T2_new )= (50, 200, 40) # microseconds

probabilities_old = np.array(get_pauli_channel_coefficients(t_circuit, T1_old, T2_old))
probabilities_new = np.array(get_pauli_channel_coefficients(t_circuit, T1_new, T2_new))
"""

# - for a 2 qubit case, use simulate a dirichlet distribution (16 coefficients)
# and get 1000 samples; make sure the x0 is not too small
# then generate five different dirichlet distributions
# make sure the mean is quite different and x0 is becoming progressively smaller
# this will be your xaxis data later

eta0_initial_series = 0.8*np.exp(-np.arange(0,5)/10) # change this for the hellinger distance
    
samples_for_period_0, eta_vec_for_period_0 = get_dirichlet_samples(eta_0 = eta0_initial_series[0], nsamples=1000)
samples_for_period_1, eta_vec_for_period_1 = get_dirichlet_samples(eta_0 = eta0_initial_series[1], nsamples=1000)
samples_for_period_2, eta_vec_for_period_2 = get_dirichlet_samples(eta_0 = eta0_initial_series[2], nsamples=1000)
samples_for_period_3, eta_vec_for_period_3 = get_dirichlet_samples(eta_0 = eta0_initial_series[3], nsamples=1000)
samples_for_period_4, eta_vec_for_period_4 = get_dirichlet_samples(eta_0 = eta0_initial_series[4], nsamples=1000)

# get the hellinger distance for these five time-periods [first point should be zero obviously]
hellinger    = np.zeros(5)
hellinger[0] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_0)
hellinger[1] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_1)
hellinger[2] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_2)
hellinger[3] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_3)
hellinger[4] = get_dirichlet_hellinger(eta_vec_for_period_0, eta_vec_for_period_4)
plt.plot(hellinger)

# generalize to two qubits
basis_circuits, ideal_operation = get_noisy_basis_circuits_for_memory(2)

probabilities_old = eta_vec_for_period_0
old_Gjs = get_Gj_from_Pauli_coeffs(probabilities_old, basis_circuits, n=2 )
old_ETAjs = get_ETAjs_from_Gjs(old_Gjs, basis_circuits, ideal_operation)
old_identity = get_recovered_information_after_one_block(old_ETAjs, old_Gjs)
onenorm_averaged_over_Haar = {}
onenorm_averaged_over_Haar['old_identity'] =  get_memory_onenorm(old_identity, 
                                                                 np.eye(old_identity.shape[0]),
                                                                 nsamples = 1000, 
                                                                 d=4)

#old_identity[abs(old_identity)<0.01]=0
#reconstructed_identity[abs(reconstructed_identity)<0.01]=0

probabilities_new = eta_vec_for_period_1
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_1 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_1'] = \
get_memory_onenorm(reconstructed_identity_1@old_identity, np.eye(reconstructed_identity_1.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_vec_for_period_2
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_2 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_2'] = \
get_memory_onenorm(reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_2.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_vec_for_period_3
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_3 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_3'] = \
get_memory_onenorm(reconstructed_identity_3@reconstructed_identity_2@reconstructed_identity_1@old_identity, 
                   np.eye(reconstructed_identity_3.shape[0]),
                   nsamples = 1000, d=4)

probabilities_new = eta_vec_for_period_4
new_Gjs= get_Gj_from_Pauli_coeffs(probabilities_new, basis_circuits, n=2 )
new_ETAjs = get_ETAjs_from_Gjs(new_Gjs, basis_circuits, ideal_operation)
reconstructed_identity_4 = get_recovered_information_after_one_block(old_ETAjs, new_Gjs)
onenorm_averaged_over_Haar['reconstructed_identity_for_period_4'] = \
get_memory_onenorm(
    reconstructed_identity_4@reconstructed_identity_3@
    reconstructed_identity_2@reconstructed_identity_1@old_identity, 
    np.eye(reconstructed_identity_4.shape[0]),
    nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( onenorm_averaged_over_Haar.values() ), label="non-adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.ylabel('Memory performance\n (higher is worse)')
plt.xlabel('Number of memory extenders used')
plt.savefig('memory_performance_vs_extenders.png',dpi=300, bbox_inches = "tight")

###############################################################################
memory_performance = {}

memory_performance['old_identity'] =  get_memory_onenorm(old_identity, np.eye(old_identity.shape[0]), nsamples = 1000, d=4)
                                                                 
memory_performance['reconstructed_identity_for_period_1'] = get_memory_onenorm(reconstructed_identity_1, np.eye(reconstructed_identity_1.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_2'] = get_memory_onenorm(reconstructed_identity_2, np.eye(reconstructed_identity_2.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_3'] = get_memory_onenorm(reconstructed_identity_3, np.eye(reconstructed_identity_3.shape[0]), nsamples = 1000, d=4)

memory_performance['reconstructed_identity_for_period_4'] = get_memory_onenorm(reconstructed_identity_4, np.eye(reconstructed_identity_4.shape[0]), nsamples = 1000, d=4)

plt.bar( [1,2,3,4,5], list( memory_performance.values() ), label="non-adaptive" )
plt.legend(loc='upper right')
sns.despine()
plt.xlabel('Device reliability')
plt.ylabel('Memory performance\n [higher is worse]')
plt.savefig('memory_performance_vs_device_reliability_non-adaptive.png',dpi=300, bbox_inches = "tight")




==> code/t1_data_collector_dec12_2022.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Dec  7 08:13:08 2022

@author: samudra
"""

#import warnings
#warnings.filterwarnings('ignore')
import numpy as np
import pandas as pd
from qiskit import *
from qiskit import IBMQ
import matplotlib.pyplot as plt
import seaborn as sns
from qiskit.result import marginal_counts
from qiskit.providers.aer.noise import NoiseModel

GHz = 1.0e9 # Gigahertz
MHz = 1.0e6 # Megahertz
us = 1.0e-6 # Microseconds
ns = 1.0e-9 # Nanoseconds
num_shots = 100_000
num_circuits = 1000
delay_in_sec = 50e-6

IBMQ.load_account()
simulator = Aer.get_backend('qasm_simulator')
provider = IBMQ.get_provider(hub='ibm-q-ornl', group='ornl', project='csc406')
backend = provider.get_backend('ibmq_belem')
#backend = provider.get_backend('ibm_washington')
backend_config = backend.configuration()
if backend_config.multi_meas_enabled == True:
    print('ok')

n_resets = 3
dt = backend_config.dt
print(f"Sampling time: {dt*1e9} ns")
delay_in_dt = int(delay_in_sec/dt)

from qiskit import QuantumCircuit
qc_t1 = QuantumCircuit(1, num_circuits)
for i in np.arange(num_circuits): # 1 milli second variability
    qc_t1.x(0)
    qc_t1.delay(delay_in_dt) #50 us delay
    qc_t1.measure(0, i)
    qc_t1.reset(0*n_resets)

qc_t1.draw(output='mpl', filename='test.png')


# Simulator with noise
num_shots = 10
noise_model=NoiseModel.from_backend(backend)
simulator_results = execute(qc_t1, backend  = simulator, noise_model=noise_model, optimization_level = 0, shots = num_shots).result()
resetted_results = simulator_results.get_counts()

from qiskit.result import marginal_counts
T1 = np.zeros(num_circuits)
for k in np.arange(num_circuits): # 1 milli second variability
    if '1' in marginal_counts(simulator_results, indices=[k]).get_counts().keys():
        number_of_ones = marginal_counts(simulator_results, indices=[k]).get_counts()['1']
        T1[k] = np.abs( 1/np.log( number_of_ones/num_shots )*delay_in_sec )
    else:
        number_of_ones = 0
        T1[k] = 0

plt.plot(T1/1e-6)
plt.hist(T1, 50)
plt.ylim(0,100)
plt.savefig('belem_sim.png')


# at what t-fixed will you get the best estimate? maybe published T1?
# how many min points do you need to reliably estimate T1 from a graph?
# trigger and return later
# batch multiple qubits multiple circuits and across backends

qc_t1_transpiled = transpile(qc_t1, backend=backend, scheduling_method='alap')
job = backend.run(qc_t1_transpiled, memory=False, shots=num_shots)
print(job.job_id())

from qiskit.providers.ibmq.job import job_monitor
job_monitor(job)

'''
'6393427092fda7182712e739'; num_circuits=1000; num_shots=100_000
job_id='6390ed0c92fda7cdb012d586'; num_circuits=20; num_shots=8192
'''

#job_id='639f6b8605888e477899a3a0'
job_id='63a0c468d23e95d464034050'
job = backend.retrieve_job(job_id)
real_results = job.result().get_counts()
T1_real = np.zeros(num_circuits)
for k in np.arange(num_circuits): # 1 milli second variability
    T1_real[k] = np.abs( 1/np.log( marginal_counts(real_results, indices=[k])['1']/num_shots )*delay_in_sec )
    print(k)
    
data = T1_real/1e-6
xdata = np.arange(len(data))/len(data)*5
plt.plot(xdata, data, marker='o', linestyle='--', alpha=0.4, label = 'Relaxation Time $T_1$')
#plt.grid(True, which='both')
plt.axhline(y=np.mean(data), color='r', linestyle='--')
#plt.ylim(min(data), ylim_max)
#plt.xlim( np.quantile(data, .01)*0.99, np.quantile(data, .99)*1.01)
sns.despine()
plt.legend()
#plt.xlabel(r'Relaxation Time $T_1$ $(\mu s)$')
plt.xlabel(r'Decoherence Time $(\mu s)$')
#plt.ylabel('Probability')
plt.xlabel('Time (ms)')
plt.savefig('test.png')
plt.savefig('T1_hist_belem_q0_duration=50ms_date=2022-12-12_09:26AM.png')





plt.bar(np.arange(1,num_circuits+1), sorted(T1_real/1e-6))
#T1_1000 = np.random.choice(T1, size=1000, replace=True)

data = T1_real/1e-6
plt.hist(data, 200, density=True)
#plt.grid(True, which='both')
plt.axvline(x=np.mean(data), color='r', linestyle='--')
#plt.ylim(min(data), ylim_max)
#plt.xlim( np.quantile(data, .01)*0.99, np.quantile(data, .99)*1.01)
sns.despine()
plt.xlabel(r'Relaxation Time $T_1$ $(\mu s)$')
#plt.ylabel('Probability')
plt.savefig('T1_hist_belem_q0_duration=50ms_date=2022-12-12_09:26AM.png')

#data = T1_real[400:500]/1e-6
data = T1_real[900:]/1e-6
xdata = np.arange(len(data))/len(data)*5
plt.plot(xdata, data, marker='o', linestyle='--')
plt.grid(True, which='both')
plt.axhline(y=np.mean(data), color='k')
#plt.ylim( np.quantile(data, .01)*0.99, np.quantile(data, .99)*1.01)
#plt.xlim(xlim_min, xlim_max)
sns.despine()
plt.ylabel(r'Relaxation Time $T_1$ $(\mu s)$')
plt.xlabel('Time (ms)')
plt.savefig('T1_timeseries_belem_q0_duration=5ms_date=2022-12-12_09:26AM.png')


# diamond norm for amplitude damping channel
CNOT_gate_length = 526*1e-9 #CNOT gate length

import scipy.stats
data = T1_real/1e-6
#(fit_alpha, fit_beta, fit_loc, fit_scale) = scipy.stats.beta.fit(data)
(fit_mu, fit_sigma) = scipy.stats.norm.fit(data)
x = np.arange(start=np.quantile(data, .01)*0.99, stop=np.quantile(data, .99)*1.01, step=.01) #np.linspace(xmin, xmax, 1_000_000)
fx = scipy.stats.norm.pdf(x, fit_mu, fit_sigma)
#fx = scipy.stats.beta.pdf(x, fit_alpha, fit_beta, fit_loc, fit_scale)
plt.plot(x, fx)
plt.xlim( np.quantile(data, .01)*0.99, np.quantile(data, .99)*1.01)
plt.hist(data, 500, density=True)

# data_samples = scipy.stats.beta.rvs(fit_alpha, fit_beta, fit_loc, fit_scale, 1000)
# T1_samples = data_samples*1e-6 
# plt.hist(T1_samples, 50)
# plt.plot(x*1e-6, fx*5000)

#T1_samples = np.arange(1, 100, step=0.1)*1e-6
T1_samples = T1_real
diamond_norm = 2*np.exp(-CNOT_gate_length/np.array((T1_samples)))
#plt.plot(np.array((T1_samples))/max(T1_samples))
#plt.plot(diamond_norm)
diamond_norm = 2*np.exp(-CNOT_gate_length/np.array(sorted(T1_samples)))
plt.plot(np.array(sorted(T1_samples))/1e-6,diamond_norm)
plt.grid(True, which='both')
#plt.axhline(y=np.mean(diamond_norm), color='k')
plt.axvline(x=np.mean(np.array(sorted(T1_samples))/1e-6), color='k')
#plt.ylim(ylim_min, ylim_max)
#plt.xlim(xlim_min, xlim_max)
plt.ylabel('Diamond Norm')
plt.xlabel(r'Relaxation Time $T_1$ $(\mu s)$')
sns.despine()
plt.savefig('diamond_norm_AD.png')

plt.hist(diamond_norm, 50)


==> code/t1t2_timeseries.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Fri Mar 31 09:12:51 2023

@author: samudra

identify:
import re
import os
from pathlib import Path

data_source_folder = '/home/samudra/Desktop/'

phrase = "plt.savefig\('washington" # Caution: if the filename was created programmatically, this will not catch it

result = list(Path(data_source_folder).rglob("*.py"))

for filename in result:
    with open(filename) as file:
        for line in file:
            if not line:
                continue
            if re.search(phrase, line):
                print(filename)
                print(line)

then plot q0 only, for t1 and t2

% identify the script for washington_T2_5.png
plot all qubits for dec 15, 2023 scatter

/home/samudra/Desktop/archive_reliability/code/washingtonT1T2.py
plt.savefig('washington_T1_'+str(k)+'.png', bbox_inches = "tight", dpi=300)

import re
import os
from pathlib import Path

data_source_folder = '/home/samudra/Desktop/'

phrase = 'num_circuits=1000;' # Caution: if the filename was created programmatically, this will not catch it

result = list(Path(data_source_folder).rglob("*.py"))

for filename in result:
    with open(filename) as file:
        for line in file:
            if not line:
                continue
            if re.search(phrase, line):
                print(filename)
                print(line)

job_ids=['63a0c468d23e95d464034050',
'639f6b8605888e477899a3a0',
'639e6e16fbeeb393f09070ea',
'639b5730fd1c843b4eeb89c4',
#'63987afbadb1d30d16847f22', # error
'6393427092fda7182712e739',
'6390ed0c92fda7cdb012d586',
'63c158d59a09390a191f578c',
'63c02cc9447dd3959b3b49be',
'63bf8a0c575141e9cd10391b',
'63bc3d660f67e74672ca03d6',
'63bb875ac8b829a26fc26966',
'63b6334c41353679863f690c',
'63b4dcc7fd03a418fd218b80',
'63b351270f67e73d3ec9e90c',
'63af1e03fd03a452d2217ddb',
'63a3fd3ffd1c84f793ebb3ea',
'63a0c48e05888e3f2699aa0b',
'639f6bb0d23e95670a033a0f',
'639e6e04d23e95970e033436',
'639bd0dde9c45abd1b60c32d',
#'639887bf651b50d722e6a176', # error
]

"""
from qiskit.result import marginal_counts
import numpy as np
import pandas as pd
from qiskit import *
from qiskit import IBMQ
import matplotlib.pyplot as plt
import seaborn as sns
from qiskit.result import marginal_counts
from qiskit.providers.aer.noise import NoiseModel

GHz = 1.0e9 # Gigahertz
MHz = 1.0e6 # Megahertz
us = 1.0e-6 # Microseconds
ns = 1.0e-9 # Nanoseconds
num_shots = 100_000
num_circuits = 1000
delay_in_sec = 50e-6

IBMQ.load_account()
simulator = Aer.get_backend('qasm_simulator')
provider = IBMQ.get_provider(hub='ibm-q-ornl', group='ornl', project='csc406')
backend = provider.get_backend('ibmq_belem')
#backend = provider.get_backend('ibm_washington')
backend_config = backend.configuration()
if backend_config.multi_meas_enabled == True:
    print('ok')

n_resets = 3
dt = backend_config.dt
print(f"Sampling time: {dt*1e9} ns")
delay_in_dt = int(delay_in_sec/dt)

def print_stats(ts):
    print( "mean = ", np.mean(ts), " std = ", np.std(ts), 
          " min = ", np.min(ts), " max = ", np.max(ts),)

def getT1data(job_id):
    #job_id='639f6b8605888e477899a3a0'
    job = backend.retrieve_job(job_id)
    real_results = job.result().get_counts()
    from qiskit.result import marginal_counts
    T1_real = np.zeros(num_circuits)
    for k in np.arange(num_circuits): # 1 milli second variability
        T1_real[k] = np.abs( 1/np.log( marginal_counts(real_results, indices=[k])['1']/num_shots )*delay_in_sec )
        #print(k)
    return T1_real

def getT2data(job_id):
    #job_id='63a0c48e05888e3f2699aa0b'#'639bd0dde9c45abd1b60c32d'
    print(job_id)
    job = backend.retrieve_job(job_id)
    real_results = job.result()

    # sizeof_classical_register 
    circs=job.circuits()
    qc = circs[0]    
    qc_len = len(qc)-1
    while(1):
        if qc[qc_len][2]:
            sizeof_classical_register = qc[qc_len][2][0].index+1
            break
        qc_len-=1
    
    # qc.draw('mpl')
    real_results_dict = real_results.to_dict()
    real_results_dict_counts = real_results_dict["results"][0]['data']['counts']
    classical_register_values_hex = list( real_results_dict_counts.keys() )
    classical_register_values_binary=[]
    for my_hexdata in classical_register_values_hex:
        classical_register_values_binary.append( str( bin(int(my_hexdata, 16))[2:].zfill(sizeof_classical_register) ) )

    num_shots = len(classical_register_values_binary)
    T2_value = np.zeros(sizeof_classical_register)*np.nan
    for classical_bit_index in range( sizeof_classical_register  ):
        shot_results = [int(classical_register_values_binary[num_shot_index][classical_bit_index]) for num_shot_index in range(num_shots)]
        number_of_ones = np.sum(shot_results)
        T2_value[classical_bit_index] = np.abs( 1/np.log( number_of_ones/num_shots )*delay_in_sec )    

    # this division was only because you knew for these two job ids you passed belem 0 and 1    
    q0_T2 = T2_value[0:int(sizeof_classical_register/2)]
    q1_T2 = T2_value[int(sizeof_classical_register/2):]
    return q0_T2, q1_T2  
    

###############################################################################
# T1 time series
###############################################################################
#job_id='639f6b8605888e477899a3a0'; num_circuits=1000; num_shots=8192 #Completed: Dec 19, 2022 9:50 PM
#job_id='63a0c468d23e95d464034050'; num_circuits=1000; num_shots=8192 #Completed: Dec 19, 2022 10:20 PM 
T1_set1 = getT1data('639f6b8605888e477899a3a0')
T1_set2 = getT1data('63a0c468d23e95d464034050')

    
###############################################################################
# T2 time series
###############################################################################
#job_id='63a0c48e05888e3f2699aa0b'; num_circuits=1000; num_shots=8192 #Completed: Dec 19, 2022 10:38 PM
#job_id='639f6bb0d23e95670a033a0f'; num_circuits=1000; num_shots=8192 #Completed: Dec 19, 2022 10:05 PM 

T2_set1, _ = getT2data('63a0c48e05888e3f2699aa0b')
T2_set2, _ = getT2data('639f6bb0d23e95670a033a0f')

###############################################################################
# Read Write pickle
###############################################################################
# write to parameters pickle
import pickle
with open('/home/samudra/T1T2_twosets.pkl', 'wb') as f:
    pickle.dump([T1_set1, T1_set2 , T2_set1 , T2_set2], f, protocol=pickle.HIGHEST_PROTOCOL)

# read from parameters pkl
with open('/home/samudra/T1T2_twosets.pkl', 'rb') as f:
    [T1_set1, T1_set2, T2_set1, T2_set2]= pickle.load(f)
    
###############################################################################
# Plot T1 non - stationarity
###############################################################################
#data = T1_real[0:1000:10]/1e-6
plt.close()
data = T1_set1[0:1000:10]/1e-6
xdata = np.arange(len(data))/len(data)*5 # 5 ms
plt.plot(xdata, data, marker='o', linestyle='--', alpha=0.8, 
         color='darkblue', label="19-Dec-2022 10 PM UTC")

data = T1_set2[0:1000:10]/1e-6
xdata = np.arange(len(data),2*len(data))/len(data)*5 # 5 ms
plt.plot(xdata, data, marker='o', linestyle='--', alpha=0.8, 
         color='darkgreen', label="19-Dec-2022 10:30 PM UTC")
plt.legend(loc='upper right')

plt.axvline(x=5, color='k', linestyle='--', alpha=0.4)
#plt.axhline(y=np.mean(data), color='r', linestyle='--', alpha=0.4)
plt.ylabel(r'Transverse relaxation time $T_1$')
#plt.xlabel('Time (ms)')
ax = plt.gca()
ax.set_xticklabels('')
sns.despine()
plt.savefig('T1_timeseries_belem_q0.png',dpi=300, bbox_inches = "tight")

print_stats(T1_set1[0:1000:10]/1e-6)
print_stats(T1_set2[0:1000:10]/1e-6)

###############################################################################
# Plot T2 non - stationarity
###############################################################################
#data = T2_real[0][0:1000:10]/1e-6
plt.close()
data = T2_set2[0:1000:10]/1e-6
xdata = np.arange(len(data))/len(data)*5 # 5 ms
plt.plot(xdata, data, marker='o', linestyle='--', alpha=0.8, 
         color='darkblue', label="19-Dec-2022 10 PM UTC")

data = T2_set1[0:1000:10]/1e-6
xdata = np.arange(len(data),2*len(data))/len(data)*5 # 5 ms
plt.plot(xdata, data, marker='o', linestyle='--', alpha=0.8, 
         color='darkgreen', label="19-Dec-2022 10:30 PM UTC")

plt.legend(loc='lower right')
plt.axvline(x=5, color='k', linestyle='--', alpha=0.4)
#plt.axhline(y=np.mean(data), color='r', linestyle='--')
plt.ylabel(r'Ramsey dephasing time $T_2^* (\mu s)$')
plt.xlabel('Time (ms)')
ax = plt.gca()
ax.set_xticklabels('')
sns.despine()
plt.savefig('T2_timeseries_belem_q0.png',dpi=300, bbox_inches = "tight")

print_stats(T2_set1[0:1000:10]/1e-6)
print_stats(T2_set2[0:1000:10]/1e-6)

###############################################################################
# Plot x0, x1, x2, x3
###############################################################################
T1_joined = np.concatenate((T1_set1[0:1000:10]/1e-6, T1_set2[0:1000:10]/1e-6)) # microseconds
T2_joined = np.concatenate((T2_set2[0:1000:10]/1e-6, T2_set1[0:1000:10]/1e-6)) # microseconds
t_circuit = 100 # microseconds

x1 = 0.25*(1-np.exp(- (t_circuit) /T1_joined))
x2 = x1
x3 = 0.25*(1 + np.exp(-t_circuit/T1_joined) - 2*np.exp(-t_circuit/T2_joined) )
x0 = 1-x1-x2-x3

xdata = np.arange(len(x0))/len(x0)
plt.axvline(x=.5, color='k', linestyle='--', alpha=0.4)
plt.plot(xdata, x0, linestyle='-', alpha=0.8, 
         color='darkgreen', label="coefficient for Pauli identity")

plt.plot(xdata, x1, linestyle='-', alpha=0.8, 
         color='darkblue', label="coefficient for Pauli X and Y")

plt.plot(xdata, x3, linestyle='-', alpha=0.8, 
         color='darkorange', label="coefficient for Pauli Z")

plt.legend(loc='upper right')
plt.ylim(0.1, 0.70)
plt.ylabel('Coefficient of Pauli matrices\n in single-qubit anisotropic\n depolarizing channel')
#plt.xlabel('Time (ms)')
ax = plt.gca()
ax.set_xticklabels('')
sns.despine()
plt.savefig('single_qubit_depol_coefficients_belem_q0.png',dpi=300, bbox_inches = "tight")

print_stats(x0[0:100]); print_stats(x0[100:200]); 
print_stats(x1[0:100]); print_stats(x1[100:200]); 
print_stats(x2[0:100]); print_stats(x2[100:200]); 
print_stats(x3[0:100]); print_stats(x3[100:200]); 




==> code/t2_star.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Wed Dec  7 08:13:08 2022

@author: samudra
"""

import numpy as np
import pandas as pd
from qiskit import *
from qiskit import IBMQ
import matplotlib.pyplot as plt
import seaborn as sns

num_shots = 8192#100_000
num_circuits = 1000
delay_in_sec = 50e-6

IBMQ.load_account()
simulator = Aer.get_backend('qasm_simulator')
provider = IBMQ.get_provider(hub='ibm-q-ornl', group='ornl', project='csc406')
backend = provider.get_backend('ibmq_belem')
#backend = provider.get_backend('ibm_washington')
backend_config = backend.configuration()
if backend_config.multi_meas_enabled == True:
    print('ok')

n_resets = 3
dt = backend_config.dt
print(f"Sampling time: {dt*1e9} ns")
delay_in_dt = int(delay_in_sec/dt)

from qiskit import QuantumCircuit
qc_T2 = QuantumCircuit(2, 2*num_circuits)
for i in np.arange(num_circuits): # 1 milli second variability
    qc_T2.h(0)
    qc_T2.h(1)

    qc_T2.delay(delay_in_dt) #50 us delay

    qc_T2.h(0)
    qc_T2.h(1)

    qc_T2.measure(0, i)
    qc_T2.measure(1, i+num_circuits)

    qc_T2.barrier()

    qc_T2.reset([0]*n_resets)
    qc_T2.reset([1]*n_resets)

qc_T2.draw(output='mpl', filename='test.png')

# Simulator with noise
from qiskit.providers.aer.noise import NoiseModel
noise_model=NoiseModel.from_backend(backend)
simulator_results = execute(qc_T2, backend  = simulator, noise_model=noise_model, optimization_level = 0, shots = num_shots).result()
resetted_results = simulator_results.get_counts()


from qiskit.result import marginal_counts
T2 = {}
T2[0] = np.zeros(num_circuits)
T2[1] = np.zeros(num_circuits)
for q in (0, 1):
    k=0
    for ckt_num in np.arange(num_circuits*q, num_circuits*(q+1)): # 1 milli second variability    
        if '1' in marginal_counts(simulator_results, indices=[ckt_num]).get_counts().keys():
            number_of_ones = marginal_counts(simulator_results, indices=[ckt_num]).get_counts()['1']
            T2[q][k] = np.abs( 1/np.log( number_of_ones/num_shots )*delay_in_sec )
        else:
            number_of_ones = 0
            T2[q][k] = 0
        k=k+1

plt.plot(T2[0]/1e-6)
plt.plot(T2[1]/1e-6)

plt.hist(T2[0]/1e-6, 50)
plt.hist(T2[1]/1e-6, 50)

plt.savefig('belem_sim_T2.png')

# Real Device
qc_T2_transpiled = transpile(qc_T2, backend=backend, optimization_level=0, scheduling_method='alap')
job = backend.run(qc_T2_transpiled, memory=False, shots=num_shots)
print(job.job_id())

from qiskit.providers.ibmq.job import job_monitor
job_monitor(job)


'''
63c158d59a09390a191f578c
63c02cc9447dd3959b3b49be
63bf8a0c575141e9cd10391b
63bc3d660f67e74672ca03d6
63bb875ac8b829a26fc26966
63b6334c41353679863f690c
63b4dcc7fd03a418fd218b80
63b351270f67e73d3ec9e90c
63af1e03fd03a452d2217ddb
63a3fd3ffd1c84f793ebb3ea
job_id='63a0c48e05888e3f2699aa0b'; num_circuits=1000; num_shots=8192 #Dec 19, 10:38PM, 2022
job_id='639f6bb0d23e95670a033a0f'; num_circuits=1000; num_shots=8192 #Dec 19, 10:05PM 2022
job_id='639e6e04d23e95970e033436'; num_circuits=1000; num_shots=8192 #Dec 17, 2022
job_id='639bd0dde9c45abd1b60c32d'; num_circuits=1000; num_shots=8192 #Dec 15, 2022
job_id='6393427092fda7182712e739'; num_circuits=1000; num_shots=100_000
job_id='6390ed0c92fda7cdb012d586'; num_circuits=20; num_shots=8192
job_id='639887bf651b50d722e6a176'
'''

from qiskit.result import marginal_counts
job = backend.retrieve_job(job_id)
real_results = job.result()
T2_real = {}
T2_real[0] = np.zeros(num_circuits)
T2_real[1] = np.zeros(num_circuits)

q_list = np.array([0, 1])
for q in q_list:
    k=0
    for ckt_num in np.arange(num_circuits*q, num_circuits*(q+1)): # 1 milli second variability

        if len(q_list)>1:
            counts_dict = marginal_counts(real_results, indices=[ckt_num]).get_counts()
        else:
            counts_dict = marginal_counts(real_results, indices=[ckt_num])

        if '1' in counts_dict.keys():
            number_of_ones = counts_dict['1']
            T2_real[q][k] = np.abs( 1/np.log( number_of_ones/num_shots )*delay_in_sec )
        else:
            number_of_ones = 0
            T2_real[q][k] = 0

        k=k+1
        print(k)

# histogram
for q in (0,1):
    data = T2_real[q]/1e-6
    plt.hist(data, 200, density=True, alpha = 0.8, label = 'qubit # '+str(q))
    plt.axvline(x=np.mean(data), color='r', linestyle='--')
#plt.grid(True, which='both')
#plt.ylim(min(data), ylim_max)
#plt.xlim( np.quantile(data, .01)*0.99, np.quantile(data, .99)*1.01)
plt.legend(loc='upper right')
plt.legend(loc='upper right')
sns.despine()
plt.xlabel(r'Ramsey dephasing time $T_2^*$ $(\mu s)$')
#plt.ylabel('Probability')
plt.savefig('T2_hist_belem_q0_q1_duration=50ms_date=2022-12-19_10:05PM.png')

# time-series
for q in (0,1):
    data = T2_real[q][900:]/1e-6
    xdata = np.arange(len(data))/len(data)*5
    plt.plot(xdata, data, marker='o', linestyle='--')
    plt.axhline(y=np.mean(data), color='k')
plt.grid(True, which='both')
#plt.ylim( np.quantile(data, .01)*0.99, np.quantile(data, .99)*1.01)
#plt.xlim(xlim_min, xlim_max)
sns.despine()
plt.ylabel(r'Relaxation Time $T_2$ $(\mu s)$')
plt.xlabel('Time (ms)')
plt.savefig('T2_timeseries_belem_q0_q1_duration=50ms_date=2022-12-19_10:05PM.png')

==> code/tsallis_v1.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sat Mar 25 14:01:13 2023
@author: samudra
"""

import numpy as np

def rho_from_parameters(n):
    sigma_x = np.array([[0, 1],[1, 0]])
    sigma_y = np.array([[0, complex(0,-1)],[complex(0, 1), 0]])
    sigma_z = np.array([[1, 0],[0, -1]])
    sigma_0 = np.array([[1,0],[0,1]])

    rho_ = 0.5*(sigma_0 + n[0]*sigma_x + n[1]*sigma_y + n[0]*sigma_x ) 
    return rho_

def ineq_constraint(n):
    return 1-np.sqrt( n[0]**2 + n[1]**2 + n[2]**2)

def cost_function(t):
    #rho_flat_complex = real_to_complex( np.ravel(rho_flat_real) )
    # t1 = t[0]; t2 = t[1]; t3 = t[2]; 
    # rho = np.array( [[t1,t2+t3*j],[t2-t3*j,1-t1]] ) 
    rho = rho_from_parameters(t)
    # rho = np.array( [[complex(t1), complex(t2, t3)],[complex(t2, -t3), complex(1-t1)]] ) 
    """Cost function to be minimized."""
    alpha = .1 # Tsallis alpha parameter
    #n = 2 # Dimension of the density matrices
    
    # Initial guess for density matrix
    # make it a formal argument
    # you sould check that this is valid aka unit trace

    cost_function_value=0
    for alpha in [0.5]:#, .1, 0.5, 2, 10): # Tsallis alpha parameter
        A = scipy.linalg.fractional_matrix_power(rho, alpha)
        B = scipy.linalg.fractional_matrix_power(rho2, 1-alpha)
        cost_function_value += 1/(1-alpha)*(1- np.trace( A@B ) )
    # tr_rho1_rho2_alpha = np.trace( (rho**alpha) @ rho2)
    # tr_rho1_alpha = np.trace(rho**alpha)
    # tr_rho2_alpha = np.trace(rho2**alpha)
    # cost_function_value = (tr_rho1_rho2_alpha - tr_rho1_alpha * tr_rho2_alpha) / (alpha - 1)
    #cost_function_value = np.sqrt( np.sum( np.abs((np.ravel(rho)-np.ravel(rho2))**2 ) ))
    return cost_function_value


n2 = np.array([0.1, 0.2, 0.3])
rho2 = rho_from_parameters(n2)
# rho2 = np.array( [[complex(t1), complex(t2, t3)],[complex(t2, -t3), complex(1-t1)]] ) 

n1 = np.array([0, 0, 0])
rho1 = rho_from_parameters(n1)

# alpha =0.5
# 1/(1-alpha)*(1- np.trace( scipy.linalg.fractional_matrix_power(rho2, .5) @ scipy.linalg.fractional_matrix_power(rho2, .5)))
 
# Define and solve the optimization problem
from scipy.optimize import minimize
problem = {'fun': cost_function,
           #'fun': lambda z: cost_function(real_to_complex(z)),
           #'x0': rho_flat,
           'x0': np.array([0,0,0]),
           #'args': (A, B, C),
           'method': 'SLSQP', #'trust-constr',
           'constraints': [
                           #{'type': 'eq', 'fun': trace_constraint}, 
                           {'type': 'ineq', 'fun': ineq_constraint}]
           }

result = minimize(**problem)
#rho_minimized = np.reshape(real_to_complex(result.x), (2, 2))
# t1_minimized = result.x[0]; t2_minimized = result.x[1]; t3_minimized = result.x[2]; 
rho_minimized = rho_from_parameters(result.x)
# rho_minimized = np.array( [[complex(t1_minimized), complex(t2_minimized, t3_minimized)], 
#                            [complex(t2_minimized, -t3_minimized), complex(1-t1_minimized)]] ) 

print("Check Trace:\n", np.trace(rho_minimized))
print("Minimized function value: ", result.fun)
print("Minimized v
      ariables:\n", rho_minimized)
print("True value:\n", rho2)


###########################


def real_to_complex(z):      # real vector of length 2n -> complex of length n
    return z[:len(z)//2] + 1j * z[len(z)//2:]

def complex_to_real(z):      # complex vector of length n -> real of length 2n
    return np.concatenate((np.real(z), np.imag(z)))


def trace_constraint(rho_flat_real):
    """Constraint function that enforces the trace of X to be 1."""
    rho_flat_complex = real_to_complex( np.ravel(rho_flat_real) )
    rho_ = np.reshape(rho_flat_complex, (2, 2))
    return np.abs( np.trace(rho_) - 1.0 )

def hermitian_constraint(rho_flat_real):
    """Constraint function that enforces the trace of X to be 1."""
    rho_flat_complex = real_to_complex( np.ravel(rho_flat_real) )
    rho_ = np.reshape(rho_flat_complex, (2, 2))
    adjoint_of_rho_ = rho_.conj()
    return np.sum( np.abs(np.ravel(rho_ - adjoint_of_rho_)) )


# rho1 = np.array( [[complex(t1), complex(t2, t3)],[complex(t2, -t3), complex(1-t1)]] ) 
rho_flat_real = complex_to_real( np.ravel(rho1) )
rho_check = np.reshape(real_to_complex(rho_flat_real), (2, 2))



==> code/tsallis_v2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sat Mar 25 14:01:13 2023
@author: samudra
"""
import numpy as np
import scipy

# configuration
alpha = .5 # Tsallis alpha parameter

n2 = np.array([0.1, 0.2, 0.3])
rho2 = rho_from_parameters(n2)

n1 = np.array([0, 0, 0])
rho1 = rho_from_parameters(n1)

# Define and solve the optimization problem
from scipy.optimize import minimize
problem = {'fun': cost_function,
           #'fun': lambda z: cost_function(real_to_complex(z)),
           #'x0': rho_flat,
           'x0': np.array([0,0,0]),
           #'args': (A, B, C),
           'method': 'SLSQP', #'trust-constr',
           'constraints': [
                           #{'type': 'eq', 'fun': trace_constraint}, 
                           {'type': 'ineq', 'fun': ineq_constraint}]
           }

result = minimize(**problem)
rho_minimized = rho_from_parameters(result.x)

print("Check Trace:\n", np.trace(rho_minimized))
print("Minimized function value: ", result.fun)
print("Minimized v
      ariables:\n", rho_minimized)
print("True value:\n", rho2)

########################### ROUTINES ##########################################
def rho_from_parameters(n):
    X = np.array([[0, 1],[1, 0]])
    Y = np.array([[0, complex(0,-1)],[complex(0, 1), 0]])
    Z = np.array([[1, 0],[0, -1]])
    I = np.array([[1,0],[0,1]])

    rho_ = 0.5*(I + n[0]*X + n[1]*Y + n[0]*X ) 
    return rho_

def ineq_constraint(n):
    return 1-np.sqrt( n[0]**2 + n[1]**2 + n[2]**2)

def cost_function(t):
    rho = rho_from_parameters(t)
    """Cost function to be minimized."""
    cost_function_value=0
    A = scipy.linalg.fractional_matrix_power(rho, alpha)
    B = scipy.linalg.fractional_matrix_power(rho2, 1-alpha)
    cost_function_value += 1/(1-alpha)*(1- np.trace( A@B ) )
    return cost_function_value

def real_to_complex(z):      # real vector of length 2n -> complex of length n
    return z[:len(z)//2] + 1j * z[len(z)//2:]

def complex_to_real(z):      # complex vector of length n -> real of length 2n
    return np.concatenate((np.real(z), np.imag(z)))

def trace_constraint(rho_flat_real):
    """Constraint function that enforces the trace to be 1."""
    rho_flat_complex = real_to_complex( np.ravel(rho_flat_real) )
    rho_ = np.reshape(rho_flat_complex, (2, 2))
    return np.abs( np.trace(rho_) - 1.0 )

def hermitian_constraint(rho_flat_real):
    """Constraint function that enforces the trace to be 1."""
    rho_flat_complex = real_to_complex( np.ravel(rho_flat_real) )
    rho_ = np.reshape(rho_flat_complex, (2, 2))
    adjoint_of_rho_ = rho_.conj()
    return np.sum( np.abs(np.ravel(rho_ - adjoint_of_rho_)) )

#rho_flat_complex = real_to_complex( np.ravel(rho_flat_real) )
# t1 = t[0]; t2 = t[1]; t3 = t[2]; 
# rho = np.array( [[t1,t2+t3*j],[t2-t3*j,1-t1]] ) 
# rho = np.array( [[complex(t1), complex(t2, t3)],[complex(t2, -t3), complex(1-t1)]] ) 
#n = 2 # Dimension of the density matrices    
# Initial guess for density matrix
# make it a formal argument
# you sould check that this is valid aka unit trace
# tr_rho1_rho2_alpha = np.trace( (rho**alpha) @ rho2)
# tr_rho1_alpha = np.trace(rho**alpha)
# tr_rho2_alpha = np.trace(rho2**alpha)
# cost_function_value = (tr_rho1_rho2_alpha - tr_rho1_alpha * tr_rho2_alpha) / (alpha - 1)
#cost_function_value = np.sqrt( np.sum( np.abs((np.ravel(rho)-np.ravel(rho2))**2 ) ))
# rho2 = np.array( [[complex(t1), complex(t2, t3)],[complex(t2, -t3), complex(1-t1)]] ) 
#rho_minimized = np.reshape(real_to_complex(result.x), (2, 2))
# t1_minimized = result.x[0]; t2_minimized = result.x[1]; t3_minimized = result.x[2]; 
# rho_minimized = np.array( [[complex(t1_minimized), complex(t2_minimized, t3_minimized)], 
#                            [complex(t2_minimized, -t3_minimized), complex(1-t1_minimized)]] ) 
# rho1 = np.array( [[complex(t1), complex(t2, t3)],[complex(t2, -t3), complex(1-t1)]] ) 
# rho_flat_real = complex_to_real( np.ravel(rho1) )
# rho_check = np.reshape(real_to_complex(rho_flat_real), (2, 2))


==> code/tsallis_v3.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sat Mar 25 14:01:13 2023
@author: samudra
"""
import numpy as np
import scipy
from scipy.optimize import minimize

# configuration
alpha = .5 # Tsallis alpha parameter
nqubits = 3
num_of_noise_parameters = 4**nqubits
kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3 = generate_kronecker_products()

# rho input
rho_ideal = random_density_matrix(2**nqubits)

# rho post corruption
coefficients = generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8)
print(np.sum(coefficients))
rho_noisy = state_after_depolarizing(rho_ideal, coefficients, nqubits)
print(np.trace(rho_noisy))

# Define and solve the optimization problem
# x0 iniital
coefficients_initial = np.zeros(len(coefficients))

# solution bounds
coefficient_bounds = tuple((0, 1) for w in coefficients) 

# constraints
#constraints = [{'type': 'ineq', 'fun': lambda x, i=i: constraint_func(x, i)} for i in range(63)]
def eq_constraint_for_depol_coefficients(x):
    return 1-np.sum( x )

def cost_function(x):
    # x= coefficients
    # x = generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8)
    rho = state_after_depolarizing(rho_ideal, x, nqubits)
    """Cost function to be minimized."""
    alpha_vec = [10]#[0.01, 0.1, 0.4, 4, 10]

    cost_function_value = np.zeros(len(alpha_vec ))+np.inf
    k_iter = 0
    for alpha in alpha_vec:
        print("still working")
        A = scipy.linalg.fractional_matrix_power(rho, alpha)
        B = scipy.linalg.fractional_matrix_power(rho_noisy, 1-alpha)
        #cost_function_value += 1/(1-alpha)*(1- np.trace( A@B ) )
        cost_function_value[k_iter]= np.abs( np.trace( rho_noisy )- np.trace( A@B ) )
        k_iter = k_iter + 1
    return np.max( cost_function_value )

# Set the options for the SLSQP optimizer, including ftol
options = {'ftol': 1e-8, 'disp': True, 'maxiter':1000} #SLSQP
#options = {'gtol': 1e-8, 'disp': True, 'maxiter':1000} #BFGS

problem = {'fun': cost_function,
           #'fun': lambda z: cost_function(real_to_complex(z)),
           #'x0': rho_flat,
           'x0': coefficients_initial,
           #'args': (A, B, C),
           'method': 'SLSQP', # BFGS, SLSQP, trust-constr,
           'bounds': coefficient_bounds, 
           #'tol': 1e-8,
           'options' : options,
           'constraints': [
                           #{'type': 'eq', 'fun': trace_constraint}, 
                           {'type': 'eq', 'fun': eq_constraint_for_depol_coefficients}]
           }

result = minimize(**problem)
# rho_minimized = rho_from_parameters(result.x)
np.sum(result.x)
print("Results = ", result.x)
print("Coefficients = ", coefficients)
print("Minimized function value: ", result.fun)

# print("Check Trace:\n", np.trace(rho_minimized))
# print("Minimized variables:\n", rho_minimized)
# print("True value:\n", rho_target)

###############################################################################
def random_density_matrix(n):
    # Generate a random matrix of complex numbers
    rand_matrix = np.random.rand(n, n) + 1j * np.random.rand(n, n)

    # Ensure that the matrix is Hermitian
    hermitian_matrix = rand_matrix + rand_matrix.conj().T

    # Ensure that the matrix is positive semi-definite
    eigenvalues, eigenvectors = np.linalg.eig(hermitian_matrix)
    positive_eigenvalues = np.maximum(eigenvalues, 0)
    positive_semidefinite_matrix = eigenvectors.dot(np.diag(positive_eigenvalues)).dot(eigenvectors.T.conj())

    # Normalize the matrix
    normalized_matrix = positive_semidefinite_matrix / np.trace(positive_semidefinite_matrix)
    return normalized_matrix

def generate_kronecker_products():
    # Kronecker products of Pauli matrices
    #kronecker_products_dim1
    X = np.array([[0, 1],[1, 0]])
    Y = np.array([[0, complex(0,-1)],[complex(0, 1), 0]])
    Z = np.array([[1, 0],[0, -1]])
    I = np.array([[1,0],[0,1]])
    pauli_map = {'I':I, 'X':X, 'Y':Y, 'Z':Z}
    
    #kronecker_products_dim1
    kronecker_products_dim1={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        kronecker_products_dim1[k]={}
        label = pauli1
        pauli1_val = pauli_map[ pauli1 ]
        value = pauli1_val
        value_adjoint = np.conj( value ).T #pauli1_val
        kronecker_products_dim1[k]['label'] = label
        kronecker_products_dim1[k]['value'] = value
        kronecker_products_dim1[k]['value_adjoint'] = value_adjoint
        k=k+1
            
    
    #kronecker_products_dim2
    kronecker_products_dim2={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        for pauli2 in ('I', 'X', 'Y', 'Z'):
            kronecker_products_dim2[k]={}
            label = pauli1 + pauli2
            pauli1_val = pauli_map[ pauli1 ]
            pauli2_val = pauli_map[ pauli2 ]
            value = np.kron(pauli1_val, pauli2_val)
            value_adjoint = np.conj( value ).T #np.kron(pauli2_val, pauli1_val)
            kronecker_products_dim2[k]['label'] = label
            kronecker_products_dim2[k]['value'] = value
            kronecker_products_dim2[k]['value_adjoint'] = value_adjoint
            k=k+1
            
    #kronecker_products_dim3
    kronecker_products_dim3={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        for pauli2 in ('I', 'X', 'Y', 'Z'):
            for pauli3 in ('I', 'X', 'Y', 'Z'):
                kronecker_products_dim3[k]={}
                label = pauli1 + pauli2 + pauli3
                pauli1_val = pauli_map[ pauli1 ]
                pauli2_val = pauli_map[ pauli2 ]
                pauli3_val = pauli_map[ pauli3 ]            
                value = np.kron(np.kron(pauli1_val, pauli2_val), pauli3_val)
                value_adjoint = np.conj( value ).T #np.kron(np.kron(pauli3_val, pauli2_val), pauli1_val)
                kronecker_products_dim3[k]['label'] = label
                kronecker_products_dim3[k]['value'] = value
                kronecker_products_dim3[k]['value_adjoint'] = value_adjoint
                k=k+1
    
    return kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3


# generate num_of_noise_parameters which sum to 1
def generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8):
    coefficients = np.random.uniform(0, 1, num_of_noise_parameters)
    coefficients = coefficients/np.sum(coefficients)*sum_of_terms
    return coefficients

# generate the impact of the depolarizing noise
def state_after_depolarizing(rho, coefficients, nqubits):
    # give error if there is mismatch in rho, coefficients, nqubits (later)
    result = np.zeros((2**nqubits,2**nqubits))*complex(0,0)
    for i in range(len(coefficients)):
        if nqubits == 1:
            result+= coefficients[i]*kronecker_products_dim1[i]['value']@rho@kronecker_products_dim1[i]['value_adjoint']
        if nqubits == 2:
            result+= coefficients[i]*kronecker_products_dim2[i]['value']@rho@kronecker_products_dim2[i]['value_adjoint']
        if nqubits == 3:
            result+= coefficients[i]*kronecker_products_dim3[i]['value']@rho@kronecker_products_dim3[i]['value_adjoint']

    return result 


# ########################### OLD ##########################################
# def rho_from_parameters(n, nqubits):
#     if nqubits==1:
#         rho_ = 0.5*(I + n[0]*X + n[1]*Y + n[0]*X ) 
        
#     if nqubits==2:
#         rho_ = 0.5*(I + n[0]*X + n[1]*Y + n[0]*X ) 
        
#     return rho_

# def real_to_complex(z):      # real vector of length 2n -> complex of length n
#     return z[:len(z)//2] + 1j * z[len(z)//2:]

# def complex_to_real(z):      # complex vector of length n -> real of length 2n
#     return np.concatenate((np.real(z), np.imag(z)))

# def trace_constraint(rho_flat_real):
#     """Constraint function that enforces the trace to be 1."""
#     rho_flat_complex = real_to_complex( np.ravel(rho_flat_real) )
#     rho_ = np.reshape(rho_flat_complex, (2, 2))
#     return np.abs( np.trace(rho_) - 1.0 )

# def hermitian_constraint(rho_flat_real):
#     """Constraint function that enforces the trace to be 1."""
#     rho_flat_complex = real_to_complex( np.ravel(rho_flat_real) )
#     rho_ = np.reshape(rho_flat_complex, (2, 2))
#     adjoint_of_rho_ = rho_.conj()
#     return np.sum( np.abs(np.ravel(rho_ - adjoint_of_rho_)) )

# #rho_flat_complex = real_to_complex( np.ravel(rho_flat_real) )
# # t1 = t[0]; t2 = t[1]; t3 = t[2]; 
# # rho = np.array( [[t1,t2+t3*j],[t2-t3*j,1-t1]] ) 
# # rho = np.array( [[complex(t1), complex(t2, t3)],[complex(t2, -t3), complex(1-t1)]] ) 
# #n = 2 # Dimension of the density matrices    
# # Initial guess for density matrix
# # make it a formal argument
# # you sould check that this is valid aka unit trace
# # tr_rho1_rho2_alpha = np.trace( (rho**alpha) @ rho_target)
# # tr_rho1_alpha = np.trace(rho**alpha)
# # tr_rho2_alpha = np.trace(rho_target**alpha)
# # cost_function_value = (tr_rho1_rho2_alpha - tr_rho1_alpha * tr_rho2_alpha) / (alpha - 1)
# #cost_function_value = np.sqrt( np.sum( np.abs((np.ravel(rho)-np.ravel(rho_target))**2 ) ))
# # rho_target = np.array( [[complex(t1), complex(t2, t3)],[complex(t2, -t3), complex(1-t1)]] ) 
# #rho_minimized = np.reshape(real_to_complex(result.x), (2, 2))
# # t1_minimized = result.x[0]; t2_minimized = result.x[1]; t3_minimized = result.x[2]; 
# # rho_minimized = np.array( [[complex(t1_minimized), complex(t2_minimized, t3_minimized)], 
# #                            [complex(t2_minimized, -t3_minimized), complex(1-t1_minimized)]] ) 
# # rho_initial = np.array( [[complex(t1), complex(t2, t3)],[complex(t2, -t3), complex(1-t1)]] ) 
# # rho_flat_real = complex_to_real( np.ravel(rho_initial) )
# # rho_check = np.reshape(real_to_complex(rho_flat_real), (2, 2))


==> code/tsallis_v4.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sat Mar 25 14:01:13 2023
@author: samudra
"""
import numpy as np
import scipy
from scipy.optimize import minimize

# configuration
alpha = .5 # Tsallis alpha parameter
nqubits = 3
num_of_noise_parameters = 4**nqubits

kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3 = generate_kronecker_products()

# rho input
rho_ideal = random_density_matrix(2**nqubits)

# rho post corruption
coefficients = generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8)
print(np.sum(coefficients))
rho_noisy = state_after_depolarizing(rho_ideal, coefficients, nqubits)
print(np.trace(rho_noisy))

# Define and solve the optimization problem
# constraints
#constraints = [{'type': 'ineq', 'fun': lambda x, i=i: constraint_func(x, i)} for i in range(63)]

# Set the options for the SLSQP optimizer, including ftol
options = {'ftol': 1e-8, 'disp': True, 'maxiter':1000} #SLSQP
#options = {'gtol': 1e-8, 'disp': True, 'maxiter':1000} #BFGS

coefficient_bounds = tuple((0, 1) for w in coefficients) 
problem = {'fun': cost_function,
           #'fun': lambda z: cost_function(real_to_complex(z)),
           #'x0': rho_flat,
           'x0': np.zeros(len(coefficients)),
           #'args': (A, B, C),
           'method': 'SLSQP', # BFGS, SLSQP, trust-constr,
           'bounds': coefficient_bounds, 
           #'tol': 1e-8,
           'options' : options,
           'constraints': [
                           #{'type': 'eq', 'fun': trace_constraint}, 
                           {'type': 'eq', 'fun': eq_constraint_for_depol_coefficients}]
           }

result = minimize(**problem)
# rho_minimized = rho_from_parameters(result.x)
np.sum(result.x)
print("Results = ", result.x)
print("Coefficients = ", coefficients)
print("Minimized function value: ", result.fun)

# print("Check Trace:\n", np.trace(rho_minimized))
# print("Minimized variables:\n", rho_minimized)
# print("True value:\n", rho_target)

###############################################################################
def eq_constraint_for_depol_coefficients(x):
    return 1-np.sum( x )

def cost_function(x):
    # x= coefficients
    # x = generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8)
    rho = state_after_depolarizing(rho_ideal, x, nqubits)
    """Cost function to be minimized."""
    alpha_vec = [10]#[0.01, 0.1, 0.4, 4, 10]

    cost_function_value = np.zeros(len(alpha_vec ))+np.inf
    k_iter = 0
    for alpha in alpha_vec:
        print("still working")
        A = scipy.linalg.fractional_matrix_power(rho, alpha)
        B = scipy.linalg.fractional_matrix_power(rho_noisy, 1-alpha)
        #cost_function_value += 1/(1-alpha)*(1- np.trace( A@B ) )
        cost_function_value[k_iter]= np.abs( np.trace( rho_noisy )- np.trace( A@B ) )
        k_iter = k_iter + 1
    return np.max( cost_function_value )

def random_density_matrix(n):
    # Generate a random matrix of complex numbers
    rand_matrix = np.random.rand(n, n) + 1j * np.random.rand(n, n)

    # Ensure that the matrix is Hermitian
    hermitian_matrix = rand_matrix + rand_matrix.conj().T

    # Ensure that the matrix is positive semi-definite
    eigenvalues, eigenvectors = np.linalg.eig(hermitian_matrix)
    positive_eigenvalues = np.maximum(eigenvalues, 0)
    positive_semidefinite_matrix = eigenvectors.dot(np.diag(positive_eigenvalues)).dot(eigenvectors.T.conj())

    # Normalize the matrix
    normalized_matrix = positive_semidefinite_matrix / np.trace(positive_semidefinite_matrix)
    return normalized_matrix

def generate_kronecker_products():
    # Kronecker products of Pauli matrices
    #kronecker_products_dim1
    X = np.array([[0, 1],[1, 0]])
    Y = np.array([[0, complex(0,-1)],[complex(0, 1), 0]])
    Z = np.array([[1, 0],[0, -1]])
    I = np.array([[1,0],[0,1]])
    pauli_map = {'I':I, 'X':X, 'Y':Y, 'Z':Z}
    
    #kronecker_products_dim1
    kronecker_products_dim1={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        kronecker_products_dim1[k]={}
        label = pauli1
        pauli1_val = pauli_map[ pauli1 ]
        value = pauli1_val
        value_adjoint = np.conj( value ).T #pauli1_val
        kronecker_products_dim1[k]['label'] = label
        kronecker_products_dim1[k]['value'] = value
        kronecker_products_dim1[k]['value_adjoint'] = value_adjoint
        k=k+1
            
    
    #kronecker_products_dim2
    kronecker_products_dim2={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        for pauli2 in ('I', 'X', 'Y', 'Z'):
            kronecker_products_dim2[k]={}
            label = pauli1 + pauli2
            pauli1_val = pauli_map[ pauli1 ]
            pauli2_val = pauli_map[ pauli2 ]
            value = np.kron(pauli1_val, pauli2_val)
            value_adjoint = np.conj( value ).T #np.kron(pauli2_val, pauli1_val)
            kronecker_products_dim2[k]['label'] = label
            kronecker_products_dim2[k]['value'] = value
            kronecker_products_dim2[k]['value_adjoint'] = value_adjoint
            k=k+1
            
    #kronecker_products_dim3
    kronecker_products_dim3={}
    k=0
    for pauli1 in ('I', 'X', 'Y', 'Z'):
        for pauli2 in ('I', 'X', 'Y', 'Z'):
            for pauli3 in ('I', 'X', 'Y', 'Z'):
                kronecker_products_dim3[k]={}
                label = pauli1 + pauli2 + pauli3
                pauli1_val = pauli_map[ pauli1 ]
                pauli2_val = pauli_map[ pauli2 ]
                pauli3_val = pauli_map[ pauli3 ]            
                value = np.kron(np.kron(pauli1_val, pauli2_val), pauli3_val)
                value_adjoint = np.conj( value ).T #np.kron(np.kron(pauli3_val, pauli2_val), pauli1_val)
                kronecker_products_dim3[k]['label'] = label
                kronecker_products_dim3[k]['value'] = value
                kronecker_products_dim3[k]['value_adjoint'] = value_adjoint
                k=k+1
    
    return kronecker_products_dim1, kronecker_products_dim2, kronecker_products_dim3


# generate num_of_noise_parameters which sum to 1
def generate_pauli_coefficients(num_of_noise_parameters, sum_of_terms = 1-1e-8):
    coefficients = np.random.uniform(0, 1, num_of_noise_parameters)
    coefficients = coefficients/np.sum(coefficients)*sum_of_terms
    return coefficients

# generate the impact of the depolarizing noise
def state_after_depolarizing(rho, coefficients, nqubits):
    # give error if there is mismatch in rho, coefficients, nqubits (later)
    result = np.zeros((2**nqubits,2**nqubits))*complex(0,0)
    for i in range(len(coefficients)):
        if nqubits == 1:
            result+= coefficients[i]*kronecker_products_dim1[i]['value']@rho@kronecker_products_dim1[i]['value_adjoint']
        if nqubits == 2:
            result+= coefficients[i]*kronecker_products_dim2[i]['value']@rho@kronecker_products_dim2[i]['value_adjoint']
        if nqubits == 3:
            result+= coefficients[i]*kronecker_products_dim3[i]['value']@rho@kronecker_products_dim3[i]['value_adjoint']

    return result 


==> code/washingtonT1T2.py <==
#!/usr/bin/env python3
# -*- coding: utf-8 -*-
"""
Created on Sun Nov  6 12:12:07 2022

import re
for line in df.head(0):
    if re.search(r'T2', line):
        print(line)

@author: samudra
"""

import matplotlib.pyplot as plt
import calendar
import pandas as pd
import numpy as np
import scipy.stats
import seaborn as sns
from datetime import datetime
from copy import copy, deepcopy

filename = '/home/samudra/Desktop/QuantumReliability/data/device_data.csv'
df = pd.read_csv(filename)
time_label = 'last_update_date'
df['time_label_datetime'] = pd.to_datetime(df[time_label].str.strip('+'), format='%Y-%m-%dT%H:%M:%S')
df = df.sort_values(by='time_label_datetime').reset_index(drop=True)

# remove redundancy
times = df['time_label_datetime']
good=list()
bad=list()
for i in range(1, len(times)-1):    
    if (times[i] == times[i-1]): #or df.loc[i,tau_label] <=0 or df.loc[i,tau_label]>=1:
        bad.append(i)
    else:
        good.append(i)
df = df.loc[good,:].reset_index(drop=True)

T1_values = []
T2_values = []
for k in range(127):
    T1_values.append( np.array(df['q_'+str(k)+'__T1_value'])[-1] )
    T2_values.append( np.array(df['q_'+str(k)+'__T2_value'])[-1] )

plt.plot(T1_values, linestyle='', marker = '*', label = 'Transverse relaxation time $T_1$')
plt.plot(T2_values, linestyle='', marker = 'o', label = 'Ramsey dephasing time $T_2^*$')
plt.xlabel('Register element (#)')
plt.ylabel('Decoherence time $(\mu s))$')
sns.despine()
plt.legend()
plt.savefig('T1T2_spatial_washington.png',dpi=300, bbox_inches = "tight")
print("Time = ", np.array( df['time_label_datetime'] )[-1])

data = T1_values
print( "T1 Mean = ", np.mean(data), " std = ", np.std(data), 
      " min = ", np.min(data), " max = ", np.max(data),)
data = T2_values
print( "T2 Mean = ", np.mean(data), " std = ", np.std(data), 
      " min = ", np.min(data), " max = ", np.max(data),)


plt.clf()        
for k in list([26,115,53,56]):
    print(k)
    plt.plot( df['q_'+str(k)+'__T1_value'], label='Qubit #'+str(k) )
    plt.ylim([0,250])
    sns.despine()
    plt.legend(loc="best")
    plt.grid(True, which='both')    
    plt.ylabel(r'$T_1$')
    plt.xlabel('Day Index')

plt.savefig('washington_T1_'+str(k)+'.png', bbox_inches = "tight", dpi=300)


plt.clf()
for k in list([0,3,5,20]):
    print(k)
    plt.plot( df['q_'+str(k)+'__T2_value'], label='Qubit #'+str(k) )
    plt.ylim([0,250])
    sns.despine()
    plt.legend(loc="best")
    plt.grid(True, which='both')    
    plt.ylabel(r'$T_2$')
    plt.xlabel('Day Index')

plt.savefig('washington_T2.png', bbox_inches = "tight", dpi=300)

#df['q_20__T2_unit']

plt.clf()        
for k in list([26,115,53,56]):
    print(k)
    plt.plot( df['q_'+str(k)+'__T1_value'], label='Qubit #'+str(k) )
    plt.ylim([0,250])
    sns.despine()
    plt.legend(loc="best")
    plt.grid(True, which='both')    
    plt.ylabel(r'$T_1$')
    plt.xlabel('Day Index')

plt.savefig('washington_T1_'+str(k)+'.png', bbox_inches = "tight", dpi=300)

